MARL-BattleGrounds: A Novel JAX-native Benchmark for Heterogeneous and Competitive Multi-agent RL

We present MARL-BattleGrounds (MARL-BGs), an easy-to-use JAX-native benchmark for heterogeneous and competitive multi-agent reinforcement learning (MARL), designed to be sample-efficient, computationally efficient, and researcher-centric. MARL benchmarks are typically simple and efficient, like SMAX, where winning reduces to unit micromanagement, or rich and costly, like Dota 2. MARL-BGs fills this missing middle. Its first mode, Team Deathmatch, is a simultaneous turn-based game between two teams of five heterogeneous agents. The five classes have distinct basic, passive, and ultimate abilities designed to synergize with allies and counter enemies. Our 52 hand-designed maps with diverse obstacles include a 12-map curriculum and ten held-out validation and test maps. MARL-BGs provides two canonical evaluation modes. First, eight endgame scenarios form a hard generalization challenge: each asks a team to win an unseen, nearly lost position against a strong reactive controller within 5-10 ticks. Second, a monthly round-robin tournament retrains each submission on equal compute, plays it against every member of the current "Big Nine" field, and publishes the Elo results on the official leaderboard. All entrants are publicly released as downloadable opponents. MARL-BGs records 11,192 metrics per game in 28 topics. We also include three strong scripted opponents, an analytical replay viewer, and off-the-shelf tools for self-play, cross-play, curriculum learning, and zero-shot coordination evaluation. We even provide an API for LLM-based agents and use it to evaluate Qwen3.5-9B against our strongest policy. In our BattleClient, humans can play alongside or against any mix of policies, enabling human-AI evaluation. We benchmark MARL-BGs with six additional deep MARL baselines, which we release. On one RTX 5090 with 1,024 parallel games, the simulator runs 50,000 5v5 game steps per second.

==> anc/table1_evidence.csv <==
benchmark,row_in_table_1,feature,mark,reason,source_url,verbatim_quote
SMAX,1,JAX / GPU-native simulator,yes,"SMAX is written in pure JAX: its reset and step are compiled with `jax.jit`, and each step runs its game ticks (8 by default) with `lax.scan`. The training code uses `jax.vmap` to run whole batches of games on a GPU.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L282,"@partial(jax.jit, static_argnums=(0,))"
SMAX,1,JAX / GPU-native simulator,yes,"SMAX is written in pure JAX: its reset and step are compiled with `jax.jit`, and each step runs its game ticks (8 by default) with `lax.scan`. The training code uses `jax.vmap` to run whole batches of games on a GPU.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L340,"@partial(jax.jit, static_argnums=(0, 4))"
SMAX,1,JAX / GPU-native simulator,yes,"SMAX is written in pure JAX: its reset and step are compiled with `jax.jit`, and each step runs its game ticks (8 by default) with `lax.scan`. The training code uses `jax.vmap` to run whole batches of games on a GPU.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L380,"(state, _), states = jax.lax.scan("
SMAX,1,JAX / GPU-native simulator,yes,"SMAX is written in pure JAX: its reset and step are compiled with `jax.jit`, and each step runs its game ticks (8 by default) with `lax.scan`. The training code uses `jax.vmap` to run whole batches of games on a GPU.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L135,"world_steps_per_env_step=8,"
SMAX,1,JAX / GPU-native simulator,yes,"SMAX is written in pure JAX: its reset and step are compiled with `jax.jit`, and each step runs its game ticks (8 by default) with `lax.scan`. The training code uses `jax.vmap` to run whole batches of games on a GPU.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/baselines/MAPPO/mappo_rnn_smax.py#L287,"obsv, env_state = jax.vmap(env.reset, in_axes=(0,))(reset_rng)"
SMAX,1,JAX / GPU-native simulator,yes,"SMAX is written in pure JAX: its reset and step are compiled with `jax.jit`, and each step runs its game ticks (8 by default) with `lax.scan`. The training code uses `jax.vmap` to run whole batches of games on a GPU.",https://arxiv.org/pdf/2311.10090v6#page=1,This not only enables GPU acceleration
SMAX,2,Classes with distinct abilities,partial,"The six unit types differ only in stats such as speed, damage, range and health. Every unit has the same move, stop and shoot actions, and units with special mechanics were left out.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L147-L153,"unit_type_velocities=jnp.array([3.15, 2.25, 4.13, 3.15, 4.13, 3.15]),"
SMAX,2,Classes with distinct abilities,partial,"The six unit types differ only in stats such as speed, damage, range and health. Every unit has the same move, stop and shoot actions, and units with special mechanics were left out.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L243-L244,self.num_ally_actions = self.num_enemies + self.num_movement_actions
SMAX,2,Classes with distinct abilities,partial,"The six unit types differ only in stats such as speed, damage, range and health. Every unit has the same move, stop and shoot actions, and units with special mechanics were left out.",https://arxiv.org/pdf/2311.10090v6#page=17,"SMAX has no medivac, colossus or baneling units. Each of these unit types has special mechanics that were left out for the sake of simplicity."
SMAX,3,"Healing, auras, crowd control, ultimates",no,"Units can only move, stop and shoot. The healer unit (medivac) was removed, so no unit heals, gives an aura, applies crowd control or has an ultimate.",https://arxiv.org/pdf/2311.10090v6#page=16,"SMAX uses a discrete action space, consisting of movement in the four cardinal directions, a stop action, and a shoot action per enemy."
SMAX,3,"Healing, auras, crowd control, ultimates",no,"Units can only move, stop and shoot. The healer unit (medivac) was removed, so no unit heals, gives an aura, applies crowd control or has an ultimate.",https://arxiv.org/pdf/2311.10090v6#page=17,"SMAX has no medivac, colossus or baneling units."
SMAX,4,Line of sight and obstacle cover,no,"Visibility is only a distance check against a sight radius, and the map is an open rectangle with no terrain or obstacles.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L944-L947,visible = ( jnp.linalg.norm(state.unit_positions[j_idx] - state.unit_positions[i]) < self.unit_type_sight_ranges[state.unit_types[i]] )
SMAX,5,Body blocking,yes,"Each tick, `_push_units_away` pushes living units apart to the sum of their radii, so one unit can never pass through another, and a unit that pushes back stops a walker.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L507-L526,"def _push_units_away(self, state: State, firmness: float = 1.0): # Only alive-alive pairs participate in collision resolution."
SMAX,5,Body blocking,yes,"Each tick, `_push_units_away` pushes living units apart to the sum of their radii, so one unit can never pass through another, and a unit that pushes back stops a walker.",https://arxiv.org/pdf/2311.10090v6#page=17,Collisions are handled by moving agents to their desired location first and then pushing them out from one another.
SMAX,6,Built-in train/validation/test maps,no,"The SMAX scenarios carry no train, validation or test labels, and there are no held-out maps or levels. The SMACv2-style scenarios draw new unit types and start positions at every reset.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L303,generated_unit_positions = self.position_generator.generate(pos_key)
SMAX,6,Built-in train/validation/test maps,no,"The SMAX scenarios carry no train, validation or test labels, and there are no held-out maps or levels. The SMACv2-style scenarios draw new unit types and start positions at every reset.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L317,generated_unit_types = self.unit_type_generator.generate(unit_type_key)
SMAX,6,Built-in train/validation/test maps,no,"The SMAX scenarios carry no train, validation or test labels, and there are no held-out maps or levels. The SMACv2-style scenarios draw new unit types and start positions at every reset.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/docs/Environments/smax.md?plain=1#L3,"It, like SMAC, focuses on decentralised unit micromanagement across a range of scenarios. Each scenario features fixed teams."
SMAX,6,Built-in train/validation/test maps,no,"The SMAX scenarios carry no train, validation or test labels, and there are no held-out maps or levels. The SMACv2-style scenarios draw new unit types and start positions at every reset.",https://arxiv.org/pdf/2311.10090v6#page=17,"Table 4: SMAX scenarios. The first section corresponds to SMAC scenarios, while the second corresponds to SMACv2."
SMAX,7,Scenarios with verified solutions,partial,"SMAX ships ported SMAC scenarios such as `3s_vs_5z`, `6h_vs_8z` and `5m_vs_6m`, but no scripted solution or released policy. In the paper's Figure 19, the official baselines win nearly every game on some scenarios, such as `3s_vs_5z` and `6h_vs_8z`, but under half on others, such as `5m_vs_6m` and `10m_vs_11m`.",https://arxiv.org/pdf/2311.10090v6#page=24,"Figure 19: Comparison of IPPO, MAPPO, IQL, QMIX, VDN in SMAX with MAPPO in SMAC."
SMAX,7,Scenarios with verified solutions,partial,"SMAX ships ported SMAC scenarios such as `3s_vs_5z`, `6h_vs_8z` and `5m_vs_6m`, but no scripted solution or released policy. In the paper's Figure 19, the official baselines win nearly every game on some scenarios, such as `3s_vs_5z` and `6h_vs_8z`, but under half on others, such as `5m_vs_6m` and `10m_vs_11m`.",https://arxiv.org/pdf/2311.10090v6#page=15,we include all SMAC(v1) scenarios alongside three inspired by SMAC(v2).
SMAX,7,Scenarios with verified solutions,partial,"SMAX ships ported SMAC scenarios such as `3s_vs_5z`, `6h_vs_8z` and `5m_vs_6m`, but no scripted solution or released policy. In the paper's Figure 19, the official baselines win nearly every game on some scenarios, such as `3s_vs_5z` and `6h_vs_8z`, but under half on others, such as `5m_vs_6m` and `10m_vs_11m`.",https://arxiv.org/pdf/2311.10090v6#page=22,"Some maps are significantly more difficult in SMAX, such as 10m_vs_11m, whereas some are much easier such as 3s_vs_5z."
SMAX,8,Strong scripted opponents,yes,"SMAX ships a heuristic enemy (`HeuristicEnemySMAX`). Figure 19 of its paper shows learned baselines winning well under half their games against it on several maps, including symmetric ones (IQL near 0 on 3s5z); games that time out count as not won.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L483,over_time_limit = state.step >= self.max_steps
SMAX,8,Strong scripted opponents,yes,"SMAX ships a heuristic enemy (`HeuristicEnemySMAX`). Figure 19 of its paper shows learned baselines winning well under half their games against it on several maps, including symmetric ones (IQL near 0 on 3s5z); games that time out count as not won.",https://arxiv.org/pdf/2311.10090v6#page=24,"Figure 19: Comparison of IPPO, MAPPO, IQL, QMIX, VDN in SMAX with MAPPO in SMAC."
SMAX,8,Strong scripted opponents,yes,"SMAX ships a heuristic enemy (`HeuristicEnemySMAX`). Figure 19 of its paper shows learned baselines winning well under half their games against it on several maps, including symmetric ones (IQL near 0 on 3s5z); games that time out count as not won.",https://arxiv.org/pdf/2311.10090v6#page=16,win-rate below 50% represents a concrete failure to learn
SMAX,8,Strong scripted opponents,yes,"SMAX ships a heuristic enemy (`HeuristicEnemySMAX`). Figure 19 of its paper shows learned baselines winning well under half their games against it on several maps, including symmetric ones (IQL near 0 on 3s5z); games that time out count as not won.",https://arxiv.org/pdf/2311.10090v6#page=16,This guarantees that in principle a 50% win rate is always achievable by copying the decentralised heuristic policy exactly. This means any win-rate below 50% represents a concrete failure to learn.
SMAX,8,Strong scripted opponents,yes,"SMAX ships a heuristic enemy (`HeuristicEnemySMAX`). Figure 19 of its paper shows learned baselines winning well under half their games against it on several maps, including symmetric ones (IQL near 0 on 3s5z); games that time out count as not won.",https://arxiv.org/pdf/2311.10090v6#page=24,"Figure 19: Comparison of IPPO, MAPPO, IQL, QMIX, VDN in SMAX with MAPPO in SMAC."
SMAX,8,Strong scripted opponents,yes,"SMAX ships a heuristic enemy (`HeuristicEnemySMAX`). Figure 19 of its paper shows learned baselines winning well under half their games against it on several maps, including symmetric ones (IQL near 0 on 3s5z); games that time out count as not won.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/heuristic_enemy_smax_env.py#L187-L188,"class HeuristicEnemySMAX(EnemySMAX): def __init__(self, enemy_shoots=True, attack_mode=""closest"", **env_kwargs):"
SMAX,9,Tournament ratings with confidence intervals,no,"The JaxMARL repository has no Elo, TrueSkill, tournament or leaderboard code, so it computes no ratings.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/README.md,(absence) git grep -w elo|trueskill|tournament|leaderboard: no text hits
SMAX,10,Recurring official tournament,no,There is no past or present official SMAX or JaxMARL competition or leaderboard.,https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/README.md?plain=1#L41,"Our aim is for one library that enables thorough evaluation of MARL methods across a wide range of tasks and against relevant baselines. We also introduce SMAX, a vectorised, simplified version of the popular StarCraft Multi-Agent Challenge"
SMAX,11,Released agent population,no,"JaxMARL publishes pretrained models only for Hanabi. Its Q-learning baselines save SMAX parameters locally, and no SMAX checkpoint is released.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/baselines/QLearning/config/config.yaml#L14,"""SAVE_PATH"": ""models"""
SMAX,11,Released agent population,no,"JaxMARL publishes pretrained models only for Hanabi. Its Q-learning baselines save SMAX parameters locally, and no SMAX checkpoint is released.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/baselines/QLearning/qmix_rnn.py#L720,"if config.get(""SAVE_PATH"", None) is not None:"
SMAX,11,Released agent population,no,"JaxMARL publishes pretrained models only for Hanabi. Its Q-learning baselines save SMAX parameters locally, and no SMAX checkpoint is released.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/docs/Environments/smax.md?plain=1#L3,SMAX is a purely JAX SMAC-like environment
SMAX,11,Released agent population,no,"JaxMARL publishes pretrained models only for Hanabi. Its Q-learning baselines save SMAX parameters locally, and no SMAX checkpoint is released.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/docs/Environments/hanabi.md?plain=1#L83-L85,## Pretrained Models We make available to use some pretrained models.
SMAX,12,Who-did-what-to-whom metrics,no,"The environment returns an empty info dict, and `SMAXLogWrapper` logs only returns, episode lengths and wins, with no record of who shot or killed whom.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L400,infos = {}
SMAX,12,Who-did-what-to-whom metrics,no,"The environment returns an empty info dict, and `SMAXLogWrapper` logs only returns, episode lengths and wins, with no record of who shot or killed whom.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/wrappers/baselines.py#L273,new_won_episode = (batch_reward >= 1.0).astype(jnp.float32)
SMAX,13,Built-in baseline learners,yes,"The official repository ships SMAX training scripts for IPPO, MAPPO, IQL, VDN, QMIX, TransfQMix, PQN-VDN and SHAQ.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/baselines/MAPPO/README.md?plain=1#L15,python baselines/MAPPO/mappo_rnn_smax.py
SMAX,13,Built-in baseline learners,yes,"The official repository ships SMAX training scripts for IPPO, MAPPO, IQL, VDN, QMIX, TransfQMix, PQN-VDN and SHAQ.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/baselines/QLearning/README.md?plain=1#L14-L16,"Standard algorithms (iql, vdn, qmix) support:"
SMAX,13,Built-in baseline learners,yes,"The official repository ships SMAX training scripts for IPPO, MAPPO, IQL, VDN, QMIX, TransfQMix, PQN-VDN and SHAQ.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/baselines/QLearning/README.md?plain=1#L54,python baselines/QLearning/transf_qmix.py +alg=transf_qmix_smax
SMAX,13,Built-in baseline learners,yes,"The official repository ships SMAX training scripts for IPPO, MAPPO, IQL, VDN, QMIX, TransfQMix, PQN-VDN and SHAQ.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/baselines/QLearning/README.md?plain=1#L63,python baselines/QLearning/pqn_vdn_rnn.py +alg=pqn_vdn_rnn_smax
SMAX,13,Built-in baseline learners,yes,"The official repository ships SMAX training scripts for IPPO, MAPPO, IQL, VDN, QMIX, TransfQMix, PQN-VDN and SHAQ.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/baselines/QLearning/shaq.py#L18,"- Right now, we have tested this SHAQ version implemented in JAX on MPE and SMAX."
SMAX,13,Built-in baseline learners,yes,"The official repository ships SMAX training scripts for IPPO, MAPPO, IQL, VDN, QMIX, TransfQMix, PQN-VDN and SHAQ.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/README.md?plain=1#L63,We follow CleanRL's philosophy of providing single file implementations which can be found within the `baselines` directory.
SMAX,13,Built-in baseline learners,yes,"The official repository ships SMAX training scripts for IPPO, MAPPO, IQL, VDN, QMIX, TransfQMix, PQN-VDN and SHAQ.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/baselines/QLearning/README.md?plain=1#L49-L50,# QMix with SMAX python baselines/QLearning/qmix_rnn.py +alg=ql_rnn_smax
SMAX,13,Built-in baseline learners,yes,"The official repository ships SMAX training scripts for IPPO, MAPPO, IQL, VDN, QMIX, TransfQMix, PQN-VDN and SHAQ.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/baselines/IPPO/README.md?plain=1#L14,python baselines/IPPO/ippo_rnn_smax.py
SMAX,14,Built-in curriculum tools,partial,"SMAX offers a scenario set, custom scenarios and enemy settings such as `enemy_shoots` and `attack_mode`, but the researcher must order them by hand; there is no curriculum tool.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/heuristic_enemy_smax_env.py#L187-L188,"def __init__(self, enemy_shoots=True, attack_mode=""closest"", **env_kwargs):"
SMAX,14,Built-in curriculum tools,partial,"SMAX offers a scenario set, custom scenarios and enemy settings such as `enemy_shoots` and `attack_mode`, but the researcher must order them by hand; there is no curriculum tool.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L124-L125,"def register_scenario(map_name, scenario): MAP_NAME_TO_SCENARIO[map_name] = scenario"
SMAX,15,Built-in reward shaping tools,partial,"SMAX offers only fixed reward settings, `won_battle_bonus` and a self-play reward switch, and its trainers take no researcher reward function.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L156,"won_battle_bonus=1.0,"
SMAX,16,Built-in competitive self-play tools,partial,"The base environment exposes both teams as agents and has a self-play reward flag, but every official SMAX baseline trains against the heuristic enemy, with no self-play loop or opponent pool.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L154,"use_self_play_reward=False,"
SMAX,16,Built-in competitive self-play tools,partial,"The base environment exposes both teams as agents and has a self-play reward flag, but every official SMAX baseline trains against the heuristic enemy, with no self-play loop or opponent pool.",https://arxiv.org/pdf/2311.10090v6#page=5,"Similarly, SMAX could be used to evaluate two-player zero-sum methods by training in self-play."
SMAX,16,Built-in competitive self-play tools,partial,"The base environment exposes both teams as agents and has a self-play reward flag, but every official SMAX baseline trains against the heuristic enemy, with no self-play loop or opponent pool.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/baselines/IPPO/ippo_rnn_smax.py#L121,"env = HeuristicEnemySMAX(scenario=scenario, **config[""ENV_KWARGS""])"
SMAX,17,Built-in cross-play tools,partial,"`LearnedPolicyEnemySMAX` lets user code play a team against a frozen trained enemy, but there are no cross-play matrices or tournaments between trained teams.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/heuristic_enemy_smax_env.py#L214-L215,"class LearnedPolicyEnemySMAX(EnemySMAX): def __init__(self, policy, params, **env_kwargs):"
SMAX,18,Built-in zero-shot coordination tools,no,"SMAX has no tool to evaluate teams built from a mix of systems, and no trained SMAX agents are released to serve as partners.",https://arxiv.org/pdf/2311.10090v6#page=5,"For example, in the zero-shot coordination setting, all methods should be able to evaluate on Hanabi and Overcooked. However, it may also be possible to evaluate such methods on the SMACv2 settings of SMAX."
SMAX,19,Built-in LLM interface,no,"Observations are numeric vectors, and actions are discrete indices or continuous numbers; there is no official text observation or action parsing for LLM agents.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L259-L260,"return Box(low=0.0, high=1.0, shape=(len(self.continuous_action_dims),))"
SMAX,19,Built-in LLM interface,no,"Observations are numeric vectors, and actions are discrete indices or continuous numbers; there is no official text observation or action parsing for LLM agents.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/smax_env.py#L240-L242,"i: Box(low=-1.0, high=1.0, shape=(self.obs_size,)) for i in self.agents"
SMAX,19,Built-in LLM interface,no,"Observations are numeric vectors, and actions are discrete indices or continuous numbers; there is no official text observation or action parsing for LLM agents.",https://arxiv.org/pdf/2311.10090v6#page=16,"SMAX uses a discrete action space, consisting of movement in the four cardinal directions, a stop action, and a shoot action per enemy."
SMAX,20,Human play client,no,"JaxMARL has a generic matplotlib window with a keyboard handler, but nothing connects it to SMAX, so a human cannot play.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/viz/window.py#L65,Register a keyboard event handler
SMAX,21,Replay viewer,partial,"The SMAX visualizer animates a rollout that the user's own loop stores as a Python list, in a matplotlib window or as a saved GIF. There is no built-in recording, no replay file format and no viewer with playback controls.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/docs/Environments/smax.md?plain=1#L47,"# state_seq is a list of (key_s, state, actions) tuples"
SMAX,21,Replay viewer,partial,"The SMAX visualizer animates a rollout that the user's own loop stores as a Python list, in a matplotlib window or as a saved GIF. There is no built-in recording, no replay file format and no viewer with playback controls.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/viz/visualizer.py#L34,ani = animation.FuncAnimation(
SMAX,21,Replay viewer,partial,"The SMAX visualizer animates a rollout that the user's own loop stores as a Python list, in a matplotlib window or as a saved GIF. There is no built-in recording, no replay file format and no viewer with playback controls.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/viz/visualizer.py#L47,plt.show(block=True)
SMAX,21,Replay viewer,partial,"The SMAX visualizer animates a rollout that the user's own loop stores as a Python list, in a matplotlib window or as a saved GIF. There is no built-in recording, no replay file format and no viewer with playback controls.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/docs/Environments/smax.md?plain=1#L53,"viz.animate(view=False, save_fname=""output.gif"")"
SMAX,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"A scripted heuristic policy for each unit is available, but mixing it with learned agents inside one team needs user code.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/smax/heuristic_enemy.py#L22-L23,"def create_heuristic_policy( / env, team: int, shoot: bool = True, attack_mode: str = ""closest"""
Gigastep,1,JAX / GPU-native simulator,yes,"Gigastep is implemented fully in JAX, and its step is batched with `jax.jit(jax.vmap(self.step))`, so many games run at once on a GPU.",https://papers.nips.cc/paper_files/paper/2023/file/00ba06ba5c324efdfb068865ca44cf0b-Paper-Datasets_and_Benchmarks.pdf#page=5,We resolved this issue by implementing Gigastep fully in JAX
Gigastep,1,JAX / GPU-native simulator,yes,"Gigastep is implemented fully in JAX, and its step is batched with `jax.jit(jax.vmap(self.step))`, so many games run at once on a GPU.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/gigastep_env.py#L279-L280,self.v_step = jax.jit(jax.vmap(self.step))
Gigastep,2,Classes with distinct abilities,partial,"The agent types (default, more health, more range, faster, super) differ only in stats, and all share one move action. The hider, which cannot deal damage, appears only in hide-and-seek tasks.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/scenarios.py#L48-L62,"elif agent_type == ""faster"":
            self.add(team=team, sprite=5, max_health=1, range=1, thrust=2)"
Gigastep,2,Classes with distinct abilities,partial,"The agent types (default, more health, more range, faster, super) differ only in stats, and all share one move action. The hider, which cannot deal damage, appears only in hide-and-seek tasks.",https://papers.nips.cc/paper_files/paper/2023/file/00ba06ba5c324efdfb068865ca44cf0b-Paper-Datasets_and_Benchmarks.pdf#page=7,"Build-in agent types are D (default), H (increased health), F"
Gigastep,2,Classes with distinct abilities,partial,"The agent types (default, more health, more range, faster, super) differ only in stats, and all share one move action. The hider, which cannot deal damage, appears only in hide-and-seek tasks.",https://papers.nips.cc/paper_files/paper/2023/file/00ba06ba5c324efdfb068865ca44cf0b-Paper-Datasets_and_Benchmarks.pdf#page=6,"Action spaces. The action space of each agent consists of three dimensions: heading, acceleration,"
Gigastep,3,"Healing, auras, crowd control, ultimates",no,"Actions control movement only. The only healing is passive regeneration (`healing_per_second`) and a refill at waypoints, so no agent heals, gives an aura, applies crowd control or has an ultimate.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/gigastep_env.py#L524-L525,"+ self.healing_per_second * self.time_delta  # automatic healing over time
            + self._per_agent_max_health * hit_waypoint  # waypoint recharges health"
Gigastep,3,"Healing, auras, crowd control, ultimates",no,"Actions control movement only. The only healing is passive regeneration (`healing_per_second`) and a refill at waypoints, so no agent heals, gives an aura, applies crowd control or has an ultimate.",https://papers.nips.cc/paper_files/paper/2023/file/00ba06ba5c324efdfb068865ca44cf0b-Paper-Datasets_and_Benchmarks.pdf#page=6,"Action spaces. The action space of each agent consists of three dimensions: heading, acceleration,"
Gigastep,4,Line of sight and obstacle cover,partial,"Detection uses only distance and a vision cone and never tests the map boxes, so obstacles do not hide units. Boxes do stop movement: an agent that enters one is eliminated.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/gigastep_env.py#L456-L465,### Agent sight check ###
Gigastep,4,Line of sight and obstacle cover,partial,"Detection uses only distance and a vision cone and never tests the map boxes, so obstacles do not hide units. Boxes do stop movement: an agent that enters one is eliminated.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/gigastep_env.py#L443-L454,### Map obstacles collision check ###
Gigastep,4,Line of sight and obstacle cover,partial,"Detection uses only distance and a vision cone and never tests the map boxes, so obstacles do not hide units. Boxes do stop movement: an agent that enters one is eliminated.",https://papers.nips.cc/paper_files/paper/2023/file/00ba06ba5c324efdfb068865ca44cf0b-Paper-Datasets_and_Benchmarks.pdf#page=6,"setting, agents have a visibility cone within which they stochastically perceive opponent agents, with"
Gigastep,5,Body blocking,no,"Positions update with no collision response. Agents at different altitudes pass over or under each other, and touching at the same altitude eliminates both, so a body never blocks another.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/gigastep_env.py#L427-L441,### Agent-Agent collision check(cylinder shaped collision)
Gigastep,5,Body blocking,no,"Positions update with no collision response. Agents at different altitudes pass over or under each other, and touching at the same altitude eliminates both, so a body never blocks another.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/gigastep_env.py#L331-L333,"x = state[""x""] + self.time_delta * vx * alive"
Gigastep,5,Body blocking,no,"Positions update with no collision response. Agents at different altitudes pass over or under each other, and touching at the same altitude eliminates both, so a body never blocks another.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/gigastep_env.py#L108-L109,"collision_range=0.4,
        collision_altitude=0.5,"
Gigastep,5,Body blocking,no,"Positions update with no collision response. Agents at different altitudes pass over or under each other, and touching at the same altitude eliminates both, so a body never blocks another.",https://papers.nips.cc/paper_files/paper/2023/file/00ba06ba5c324efdfb068865ca44cf0b-Paper-Datasets_and_Benchmarks.pdf#page=6,"agents can collide with each other or the map boundaries, leading to their elimination for the rest of"
Gigastep,6,Built-in train/validation/test maps,no,"There is one map pool with no train, validation or test split, and no maps, levels or seeds are marked as held out.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/builtin_maps.py#L173-L174,"if maps == ""all"":
        list_of_maps = _builtin_maps"
Gigastep,6,Built-in train/validation/test maps,no,"There is one map pool with no train, validation or test split, and no maps, levels or seeds are marked as held out.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/scenarios.py#L24,"if map not in (""all"", ""empty"", ""two_rooms1"", ""four_rooms"", ""center_block""):"
Gigastep,7,Scenarios with verified solutions,no,"The 288 built-in scenarios are full-game settings (hide-and-seek, waypoint, identical and special modes at several team sizes), not fixed situations with a success condition, and none has a solution.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/README.md#L104-L111,Gigastep comes with 288 built-in scenarios. Each scenario is defined by the following parameters:
Gigastep,7,Scenarios with verified solutions,no,"The 288 built-in scenarios are full-game settings (hide-and-seek, waypoint, identical and special modes at several team sizes), not fixed situations with a success condition, and none has a solution.",https://papers.neurips.cc/paper_files/paper/2023/file/00ba06ba5c324efdfb068865ca44cf0b-Supplemental-Datasets_and_Benchmarks.pdf#page=7,"To allow a fair comparison between MARL algorithms, it is essential that these scenario settings"
Gigastep,8,Strong scripted opponents,partial,"Scripted opponents ship (Random, Circle and CircleRandom in evaluator.py), but they beat RL agents only at the start of training; the paper says trained agents win nearly all games against them.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/evaluator.py#L156-L170,class CirclePolicy(EvaluatiorPolicy):
Gigastep,8,Strong scripted opponents,partial,"Scripted opponents ship (Random, Circle and CircleRandom in evaluator.py), but they beat RL agents only at the start of training; the paper says trained agents win nearly all games against them.",https://papers.nips.cc/paper_files/paper/2023/file/00ba06ba5c324efdfb068865ca44cf0b-Paper-Datasets_and_Benchmarks.pdf#page=8,the RL agents are able to win nearly all engagements with the coded baselines.
Gigastep,9,Tournament ratings with confidence intervals,partial,"`evaluator.py` computes Elo ratings (K = 32) over a policy pool, but reports no confidence interval or other uncertainty.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/evaluator.py#L444,K = 32
Gigastep,9,Tournament ratings with confidence intervals,partial,"`evaluator.py` computes Elo ratings (K = 32) over a policy pool, but reports no confidence interval or other uncertainty.",https://papers.nips.cc/paper_files/paper/2023/file/00ba06ba5c324efdfb068865ca44cf0b-Paper-Datasets_and_Benchmarks.pdf#page=8,"MOBA or board games such as chess solve this issue by using an Elo-based [16] ranking system,"
Gigastep,10,Recurring official tournament,no,There is no official Gigastep competition or leaderboard now or in the past; the paper only defines an Elo challenge against a fixed policy pool.,https://papers.nips.cc/paper_files/paper/2023/file/00ba06ba5c324efdfb068865ca44cf0b-Paper-Datasets_and_Benchmarks.pdf#page=9,the built-in benchmark challenge defined in Section 6
Gigastep,11,Released agent population,yes,"The official repository ships trained checkpoints that downloaded when checked: 15 Elo-pool policies, 5 PPO files and 10 PureJaxRL checkpoints from 10M to 100M steps.",https://github.com/mlech26l/gigastep/tree/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/third-party-learning/evaluation/trained_models/5v5_torch,pool_0014.pt
Gigastep,11,Released agent population,yes,"The official repository ships trained checkpoints that downloaded when checked: 15 Elo-pool policies, 5 PPO files and 10 PureJaxRL checkpoints from 10M to 100M steps.",https://github.com/mlech26l/gigastep/tree/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/third-party-learning/purejax/pretrained,100000000
Gigastep,12,Who-did-what-to-whom metrics,no,"No metric names a source and a recipient. The `tracked` matrix in the raw state only counts, for each pair of agents, how many ticks in a row one has kept the other in its damage cone, so damage can grow. It resets to 0 when that streak breaks.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/gigastep_env.py#L1151,"tracked = jnp.zeros((self.n_agents, self.n_agents), dtype=jnp.float32)"
Gigastep,12,Who-did-what-to-whom metrics,no,"No metric names a source and a recipient. The `tracked` matrix in the raw state only counts, for each pair of agents, how many ticks in a row one has kept the other in its damage cone, so damage can grow. It resets to 0 when that streak breaks.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/gigastep_env.py#L504,tracked = tracked + deal_damage
Gigastep,12,Who-did-what-to-whom metrics,no,"No metric names a source and a recipient. The `tracked` matrix in the raw state only counts, for each pair of agents, how many ticks in a row one has kept the other in its damage cone, so damage can grow. It resets to 0 when that streak breaks.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/gigastep_env.py#L507,# Damage is proportional to the number of times an agent has been tracked
Gigastep,12,Who-did-what-to-whom metrics,no,"No metric names a source and a recipient. The `tracked` matrix in the raw state only counts, for each pair of agents, how many ticks in a row one has kept the other in its damage cone, so damage can grow. It resets to 0 when that streak breaks.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/gigastep_env.py#L501-L505,tracked = tracked * deal_damage  # reset to 0 if not detected
Gigastep,12,Who-did-what-to-whom metrics,no,"No metric names a source and a recipient. The `tracked` matrix in the raw state only counts, for each pair of agents, how many ticks in a row one has kept the other in its damage cone, so damage can grow. It resets to 0 when that streak breaks.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/third-party-learning/purejax/cross_eval.py#L346-L355,"team1_all_done = np.asarray(out[""metrics""][""team1_all_done""])"
Gigastep,13,Built-in baseline learners,yes,"The official repository has scripts to train baselines: IPPO with PureJaxRL, torch PPO, evolution strategies with evosax, and `baselines/bline_ppo.py`.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/third-party-learning/README.md#L44-L48,$ python ippo.py --env-name identical_5_vs_5 \
Gigastep,13,Built-in baseline learners,yes,"The official repository has scripts to train baselines: IPPO with PureJaxRL, torch PPO, evolution strategies with evosax, and `baselines/bline_ppo.py`.",https://papers.nips.cc/paper_files/paper/2023/file/00ba06ba5c324efdfb068865ca44cf0b-Paper-Datasets_and_Benchmarks.pdf#page=8,Multi-agent evolution strategy. We interfaced Gigastep with evosax [24] to facilitate streamlined
Gigastep,14,Built-in curriculum tools,partial,"The only support is an auxiliary reward factor (`set_aux_reward_factor`) and many task variants, which the researcher must schedule by hand; no script stages training.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/gigastep_env.py#L658-L659,# Enable curriculum learning by scaling the auxiliary reward
Gigastep,14,Built-in curriculum tools,partial,"The only support is an auxiliary reward factor (`set_aux_reward_factor`) and many task variants, which the researcher must schedule by hand; no script stages training.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/examples/test_curriculum.py#L10,"state = env.set_aux_reward_factor(state, 0.5)"
Gigastep,15,Built-in reward shaping tools,partial,"Fixed reward terms have settable weights, such as `reward_defeat_one_opponent`, plus an auxiliary reward factor, but nothing accepts a researcher reward function.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/gigastep_env.py#L125,"reward_defeat_one_opponent=100,"
Gigastep,16,Built-in competitive self-play tools,yes,The official IPPO script has a `--self-play` mode that keeps a bank of past parameter versions and samples one each round to play the opposing team.,https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/third-party-learning/purejax/ippo.py#L481-L484,"old_copies_team = ""team1"" if set_team1_as_old_copies else ""team2"" # default: team2 is from old checkpoint copies"
Gigastep,16,Built-in competitive self-play tools,yes,The official IPPO script has a `--self-play` mode that keeps a bank of past parameter versions and samples one each round to play the opposing team.,https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/third-party-learning/purejax/ippo.py#L504,"parser.add_argument(""--self-play"", action=""store_true"")"
Gigastep,17,Built-in cross-play tools,yes,"The repository ships `cross_eval.py` (any checkpoint against any other), `run_cross_eval.sh` (a checkpoint-by-checkpoint matrix) and an Elo round robin over a policy pool.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/third-party-learning/purejax/run_cross_eval.sh#L26-L42,### [SYM-ENV] team1 policy vs team1 policy
Gigastep,17,Built-in cross-play tools,yes,"The repository ships `cross_eval.py` (any checkpoint against any other), `run_cross_eval.sh` (a checkpoint-by-checkpoint matrix) and an Elo round robin over a policy pool.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/evaluator.py#L343-L356,def update_pool_rating(self):
Gigastep,18,Built-in zero-shot coordination tools,partial,"Official trained checkpoints ship in the repository's `pretrained` folder and download, but no evaluation tool runs a team made of any mix of systems. Cross-evaluation gives each team the weights of one checkpoint, and `replay.py` only puts one human in slot 0 beside a single loaded policy.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/third-party-learning/purejax/replay.py#L359,"ckpt_name = f""pretrained/{args.level}0000000"""
Gigastep,18,Built-in zero-shot coordination tools,partial,"Official trained checkpoints ship in the repository's `pretrained` folder and download, but no evaluation tool runs a team made of any mix of systems. Cross-evaluation gives each team the weights of one checkpoint, and `replay.py` only puts one human in slot 0 beside a single loaded policy.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/third-party-learning/purejax/replay.py#L365,"""actor/team1/dense_0"": network_params[""params""][""actor/team2/dense_0""],"
Gigastep,18,Built-in zero-shot coordination tools,partial,"Official trained checkpoints ship in the repository's `pretrained` folder and download, but no evaluation tool runs a team made of any mix of systems. Cross-evaluation gives each team the weights of one checkpoint, and `replay.py` only puts one human in slot 0 beside a single loaded policy.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/third-party-learning/purejax/replay.py#L424,is_ego = jnp.arange(action.shape[0]) == 0
Gigastep,18,Built-in zero-shot coordination tools,partial,"Official trained checkpoints ship in the repository's `pretrained` folder and download, but no evaluation tool runs a team made of any mix of systems. Cross-evaluation gives each team the weights of one checkpoint, and `replay.py` only puts one human in slot 0 beside a single loaded policy.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/third-party-learning/purejax/cross_eval.py#L236-L238,"""--ckpt-mode"", type=str, default=""12"", choices=[""12"", ""11"", ""22"", ""21""]"
Gigastep,19,Built-in LLM interface,no,"Observations are RGB images or number vectors, with no text observations or action parsing, and no third-party LLM wrapper was found.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/README.md#L61,"# obs is an uint8 array of shape [n_agents, 84,84,3]"
Gigastep,19,Built-in LLM interface,no,"Observations are RGB images or number vectors, with no text observations or action parsing, and no third-party LLM wrapper was found.",https://papers.nips.cc/paper_files/paper/2023/file/00ba06ba5c324efdfb068865ca44cf0b-Paper-Datasets_and_Benchmarks.pdf#page=6,Observation spaces. Gigastep supports two formats for presenting observations: feature vectors and
Gigastep,20,Human play client,yes,"The official `replay.py` lets a human steer agent 0 by keyboard or joystick while one loaded trained policy controls every other agent. `play_human.py` also lets a human steer agent 0, while the other agents get zero actions.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/gui_viewer.py#L96,if self.joystick.is_connected():
Gigastep,20,Human play client,yes,"The official `replay.py` lets a human steer agent 0 by keyboard or joystick while one loaded trained policy controls every other agent. `play_human.py` also lets a human steer agent 0, while the other agents get zero actions.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/gui_viewer.py#L117,if keys[self.pygame.K_UP]:
Gigastep,20,Human play client,yes,"The official `replay.py` lets a human steer agent 0 by keyboard or joystick while one loaded trained policy controls every other agent. `play_human.py` also lets a human steer agent 0, while the other agents get zero actions.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/third-party-learning/purejax/replay.py#L365,"""actor/team1/dense_0"": network_params[""params""][""actor/team2/dense_0""],"
Gigastep,20,Human play client,yes,"The official `replay.py` lets a human steer agent 0 by keyboard or joystick while one loaded trained policy controls every other agent. `play_human.py` also lets a human steer agent 0, while the other agents get zero actions.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/third-party-learning/purejax/replay.py#L428,"action = jnp.where(is_ego, action_ego, action)"
Gigastep,20,Human play client,yes,"The official `replay.py` lets a human steer agent 0 by keyboard or joystick while one loaded trained policy controls every other agent. `play_human.py` also lets a human steer agent 0, while the other agents get zero actions.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/play_human.py#L35-L40,action_user = viewer.continuous_action
Gigastep,20,Human play client,yes,"The official `replay.py` lets a human steer agent 0 by keyboard or joystick while one loaded trained policy controls every other agent. `play_human.py` also lets a human steer agent 0, while the other agents get zero actions.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/play_human.py#L35-L40,"action_ai = jnp.zeros((env.n_agents - 1, 3))"
Gigastep,21,Replay viewer,partial,"Gigastep has a built-in live viewer and can save rollouts as GIFs, but it has no tool that records games and plays them back.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/README.md#L164,Gigastep comes with a built-in viewer that can be used to visualize the environment.
Gigastep,21,Replay viewer,partial,"Gigastep has a built-in live viewer and can save rollouts as GIFs, but it has no tool that records games and plays them back.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/baselines/bline_ppo.py#L292,"def save_gif(filepath, frame_list):"
Gigastep,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"The evaluator gives each team its own policy, and `replay.py` puts a human in slot 0 beside trained policies, but other per-slot mixes need user code.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/gigastep/evaluator.py#L255-L259,"return jnp.where(teams == 0, action1, action2)"
Gigastep,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"The evaluator gives each team its own policy, and `replay.py` puts a human in slot 0 beside trained policies, but other per-slot mixes need user code.",https://github.com/mlech26l/gigastep/blob/6288d650b1697ae6b201dcc7db9cbe0e07de37a2/third-party-learning/purejax/replay.py#L424,is_ego = jnp.arange(action.shape[0]) == 0
Lux S3,1,JAX / GPU-native simulator,yes,"The Lux S3 engine is written in JAX, and its step and reset are compiled with `jax.jit` in env.py, so it runs batched on accelerators.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/src/luxai_s3/env.py#L784,"@functools.partial(jax.jit, static_argnums=(0,))"
Lux S3,1,JAX / GPU-native simulator,yes,"The Lux S3 engine is written in JAX, and its step and reset are compiled with `jax.jit` in env.py, so it runs batched on accelerators.",https://neurips.cc/virtual/2024/competition/84798,This competition provides a GPU parallelized game environment via jax
Lux S3,2,Classes with distinct abilities,no,"There is one unit type: every ship has the same move and sap actions, and its state is only a position and energy.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/docs/specs.md#L53,"Units in the game are ships that can move one tile in 5 directions (center, up, right, down, left) and perform a ranged energy sapping action."
Lux S3,2,Classes with distinct abilities,no,"There is one unit type: every ship has the same move and sap actions, and its state is only a position and energy.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/src/luxai_s3/state.py#L20-L24,class UnitState:
Lux S3,3,"Healing, auras, crowd control, ultimates",partial,"Each unit gives off one aura, an energy void field that drains adjacent enemies. Its only other ability, the sap action, is plain area damage, and there is no healing, crowd control or ultimate.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/docs/specs.md#L63,"Moreover, any opposition units on the 8 adjacent tiles to the target tile are also sapped and their energy is reduced by `params.unit_sap_cost * params.unit_sap_dropoff_factor`."
Lux S3,3,"Healing, auras, crowd control, ultimates",partial,"Each unit gives off one aura, an energy void field that drains adjacent enemies. Its only other ability, the sap action, is plain area damage, and there is no healing, crowd control or ultimate.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/kits/README.md#L19,"For each unit's action, the first integer indicates the type of action, which can be 0 for doing nothing, 1 to move up, 2 to move right, 3 to move down, 4 to move left, and 5 to sap a tile."
Lux S3,3,"Healing, auras, crowd control, ultimates",partial,"Each unit gives off one aura, an energy void field that drains adjacent enemies. Its only other ability, the sap action, is plain area damage, and there is no healing, crowd control or ultimate.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/docs/specs.md#L103,"each unit generates an ""energy void"" field around itself that affects all cardinally (up, right, down left) adjacent opposition units"
Lux S3,3,"Healing, auras, crowd control, ultimates",partial,"Each unit gives off one aura, an energy void field that drains adjacent enemies. Its only other ability, the sap action, is plain area damage, and there is no healing, crowd control or ultimate.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/docs/specs.md#L63,The sap action lets a unit target a specific tile on the map within a range called `params.unit_sap_range` and reduces the energy of each opposition unit on the target tile by `params.unit_sap_cost`
Lux S3,4,Line of sight and obstacle cover,partial,"No obstacle hides what is behind it. Nebula tiles lower vision only on themselves, by a random amount that changes per game, and asteroids block movement but not sight.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/docs/specs.md#L85,"When a unit is near a nebula tile, it can't see details about some nebula tiles, but it can see tiles beyond nebula tiles."
Lux S3,4,Line of sight and obstacle cover,partial,"No obstacle hides what is behind it. Nebula tiles lower vision only on themselves, by a random amount that changes per game, and asteroids block movement but not sight.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/src/luxai_s3/env.py#L198-L204,- (state.map_features.tile_type == NEBULA_TILE).astype(jnp.int16)
Lux S3,4,Line of sight and obstacle cover,partial,"No obstacle hides what is behind it. Nebula tiles lower vision only on themselves, by a random amount that changes per game, and asteroids block movement but not sight.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/src/luxai_s3/params.py#L92,"nebula_tile_vision_reduction=list(range(0, 8)),"
Lux S3,4,Line of sight and obstacle cover,partial,"No obstacle hides what is behind it. Nebula tiles lower vision only on themselves, by a random amount that changes per game, and asteroids block movement but not sight.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/docs/specs.md#L29,Asteroid tiles are impassable tiles that block anything from moving/spawning onto them.
Lux S3,5,Body blocking,no,"`move_unit` checks only for asteroid tiles, never for other units. Friendly units stack on one tile and enemies can always move onto it, so no unit blocks another's path.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/src/luxai_s3/env.py#L254-L272,"state.map_features.tile_type[new_pos[0], new_pos[1]] == ASTEROID_TILE"
Lux S3,5,Body blocking,no,"`move_unit` checks only for asteroid tiles, never for other units. Friendly units stack on one tile and enemies can always move onto it, so no unit blocks another's path.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/docs/specs.md#L53,Units can overlap with other friendly units if they move onto the same tile.
Lux S3,5,Body blocking,no,"`move_unit` checks only for asteroid tiles, never for other units. Friendly units stack on one tile and enemies can always move onto it, so no unit blocks another's path.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/docs/specs.md#L101,"In the event of two or more units from opposing teams occupy the same tile at the end of a turn, the team with the highest aggregate energy among its units on that tile survive, while the units of the opposing teams are removed from the game."
Lux S3,6,Built-in train/validation/test maps,no,"Every game draws a fresh random 24x24 map and random parameters from a seed, with no train, validation or test maps and no named held-out seeds.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/docs/specs.md#L22,The map is a randomly generated 2D grid of size 24x24.
Lux S3,6,Built-in train/validation/test maps,no,"Every game draws a fresh random 24x24 map and random parameters from a seed, with no train, validation or test maps and no named held-out seeds.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/src/luxai_s3/wrappers.py#L43-L54,# generate random game parameters
Lux S3,7,Scenarios with verified solutions,no,The only content is the full game on random maps with random parameters; there are no authored scenarios with a fixed start and success condition.,https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/docs/specs.md#L136,There are a number of randomized game paramteres which can modify and even disable/enable certain game mechanics.
Lux S3,8,Strong scripted opponents,partial,"The official starter kit ships a simple rule-based bot that explores and collects at random, but no source shows it beating a learned baseline.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/kits/python/agent.py#L37,# basic strategy here is simply to have some units randomly explore and some units collecting as much energy as possible
Lux S3,8,Strong scripted opponents,partial,"The official starter kit ships a simple rule-based bot that explores and collects at random, but no source shows it beating a learned baseline.",https://github.com/Kaggle/kaggle-environments/blob/3f4fa715ac3b3d70a6c8c41364d783e8232a14df/kaggle_environments/envs/lux_ai_s3/agents.py#L4,"""random_agent"": random_agent,"
Lux S3,9,Tournament ratings with confidence intervals,partial,"The official `luxai-s3` runner computes Elo ratings (K factor 32) and win, tie and loss counts, but reports no uncertainty.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/src/luxai_runner/README.md#L33,ELO rating (with K factor 32) and Win/Tie/Loss systems are support and matchmaking is random.
Lux S3,10,Recurring official tournament,no,"Past competitions ran on Kaggle and at NeurIPS; the last was Season 3 at NeurIPS 2024. No competition or leaderboard was running when checked, and no Season 4 exists.",https://github.com/Lux-AI-Challenge,"Repository for the Lux AI Challenge, season 3 @NeurIPS 24. Hosted on @kaggle"
Lux S3,10,Recurring official tournament,no,"Past competitions ran on Kaggle and at NeurIPS; the last was Season 3 at NeurIPS 2024. No competition or leaderboard was running when checked, and no Season 4 exists.",https://neurips.cc/virtual/2024/competition/84798,Participants can submit their agents to compete against other submitted agents on a online leaderboard hosted by Kaggle ranked by a Trueskill ranking system.
Lux S3,11,Released agent population,no,"The promised dataset of top agents was never released: the official organization has no agent or checkpoint release, and team Frog Parade's gold-medal repository has code but no weight files.",https://neurips.cc/virtual/2024/competition/84798,The results of the competition will provide a dataset of top open-sourced rule-based agents
Lux S3,11,Released agent population,no,"The promised dataset of top agents was never released: the official organization has no agent or checkpoint release, and team Frog Parade's gold-medal repository has code but no weight files.",https://github.com/IsaiahPressman/kaggle-lux-2024/blob/6f91e4eddddcbd0473b6948d23a384fda6b55768/README.md#L3,This repository contains all the code used for team Frog Parade's gold medal approach
Lux S3,12,Who-did-what-to-whom metrics,no,"The step returns observations, state, rewards, done flags and an info dict whose per-player entries are empty; none of these names a source and a recipient. The viewer in the official repository (`lux-eye`) charts only each team's points and total unit energy.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/src/luxai_s3/env.py#L828,"return obs, state, reward, terminated_dict, truncated_dict, info"
Lux S3,12,Who-did-what-to-whom metrics,no,"The step returns observations, state, rewards, done flags and an info dict whose per-player entries are empty; none of these names a source and a recipient. The viewer in the official repository (`lux-eye`) charts only each team's points and total unit energy.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/lux-eye/src/pages/visualizer/VisualizerPage.tsx#L77,"<Chart title=""Points"" func={funcPoints} />"
Lux S3,12,Who-did-what-to-whom metrics,no,"The step returns observations, state, rewards, done flags and an info dict whose per-player entries are empty; none of these names a source and a recipient. The viewer in the official repository (`lux-eye`) charts only each team's points and total unit energy.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/lux-eye/src/pages/visualizer/VisualizerPage.tsx#L80,"<Chart title=""Total Unit Energy"" func={funcTotalUnitEnergy} />"
Lux S3,12,Who-did-what-to-whom metrics,no,"The step returns observations, state, rewards, done flags and an info dict whose per-player entries are empty; none of these names a source and a recipient. The viewer in the official repository (`lux-eye`) charts only each team's points and total unit energy.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/src/luxai_s3/env.py#L827,"info[f""player_{k}""] = dict()"
Lux S3,13,Built-in baseline learners,no,"The official release has no training code, only Python and JavaScript rule-based starter kits. PPO training code exists only in third-party repositories, such as team Frog Parade's.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/README.md#L52-L53,- [JS](kits/js/README.md)
Lux S3,13,Built-in baseline learners,no,"The official release has no training code, only Python and JavaScript rule-based starter kits. PPO training code exists only in third-party repositories, such as team Frog Parade's.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/kits/python/agent.py#L37,# basic strategy here is simply to have some units randomly explore and some units collecting as much energy as possible
Lux S3,13,Built-in baseline learners,no,"The official release has no training code, only Python and JavaScript rule-based starter kits. PPO training code exists only in third-party repositories, such as team Frog Parade's.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/README.md#L48,Each supported programming language/solution type has its own starter kit.
Lux S3,13,Built-in baseline learners,no,"The official release has no training code, only Python and JavaScript rule-based starter kits. PPO training code exists only in third-party repositories, such as team Frog Parade's.",https://github.com/IsaiahPressman/kaggle-lux-2024/blob/6f91e4eddddcbd0473b6948d23a384fda6b55768/python/rl/train_ppo.py#L223,class PPOConfig(TrainConfig):
Lux S3,13,Built-in baseline learners,no,"The official release has no training code, only Python and JavaScript rule-based starter kits. PPO training code exists only in third-party repositories, such as team Frog Parade's.",https://github.com/IsaiahPressman/kaggle-lux-2024/blob/6f91e4eddddcbd0473b6948d23a384fda6b55768/write-up.md#L16,"The final system consisted of three main components: the rules engine rewritten in Rust, the feature engineering code also in Rust, and the model and reinforcement learning code, written in Python."
Lux S3,14,Built-in curriculum tools,no,"Game parameters are random per game by default and can be fixed by hand, but they set game mechanics, not difficulty or reward. There is no curriculum tool, staged training or ordered task set.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/src/luxai_s3/wrappers.py#L55-L56,"if options is not None and ""params"" in options:"
Lux S3,14,Built-in curriculum tools,no,"Game parameters are random per game by default and can be fixed by hand, but they set game mechanics, not difficulty or reward. There is no curriculum tool, staged training or ordered task set.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/docs/specs.md#L136,There are a number of randomized game paramteres which can modify and even disable/enable certain game mechanics.
Lux S3,15,Built-in reward shaping tools,no,"The reward is fixed as match wins (`state.team_wins`), and the environment, kits and runner offer no reward options or hooks.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/src/luxai_s3/env.py#L752,"reward[f""player_{k}""] = state.team_wins[k]"
Lux S3,16,Built-in competitive self-play tools,partial,"The environment takes actions for both `player_0` and `player_1`, so both sides can be learned agents, but the release has no training code and the researcher writes any self-play loop.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/src/luxai_s3/wrappers.py#L30-L35,"player_0=gym.spaces.Box(low=low, high=high, dtype=np.int16),"
Lux S3,17,Built-in cross-play tools,yes,The official `luxai-s3` command-line tool runs a tournament between any number of separately built agents and prints an Elo leaderboard.,https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/src/luxai_runner/README.md#L13,"To run a tournament style leaderboard with all kinds of agents, run"
Lux S3,17,Built-in cross-play tools,yes,The official `luxai-s3` command-line tool runs a tournament between any number of separately built agents and prints an Elo leaderboard.,https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/src/luxai_runner/README.md#L33,ELO rating (with K factor 32) and Win/Tie/Loss systems are support and matchmaking is random.
Lux S3,18,Built-in zero-shot coordination tools,no,"One program controls a whole team in a 1v1 game, so there is no mixed-team evaluation, and no trained agents are released to serve as partners.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/README.md#L5,in a 1v1 scenario against other competitors
Lux S3,18,Built-in zero-shot coordination tools,no,"One program controls a whole team in a 1v1 game, so there is no mixed-team evaluation, and no trained agents are released to serve as partners.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/kits/README.md#L17,"The action space of the game is always a fixed `(N, 3)` array of integers to control up to units `0` to `N-1` on your team"
Lux S3,19,Built-in LLM interface,no,"Observations are JSON arrays meant for code, not text, and there is no action parsing for language models.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/kits/README.md#L25,The game engine sends a raw JSON in the form of a string to each agent.
Lux S3,19,Built-in LLM interface,no,"Observations are JSON arrays meant for code, not text, and there is no action parsing for language models.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/kits/README.md#L17,"The action space of the game is always a fixed `(N, 3)` array of integers to control up to units `0` to `N-1` on your team where `N` is the max number of units each team can have (example code shows how to determine `N`)."
Lux S3,19,Built-in LLM interface,no,"Observations are JSON arrays meant for code, not text, and there is no action parsing for language models.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/kits/README.md#L11,You just need an `act` function to be called for each step of the game to generate your actions for your team.
Lux S3,20,Human play client,no,"The pygame renderer's keys only pause the game and toggle overlays, so a human cannot control any unit.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/src/luxai_s3/pygame_render.py#L43-L60,"render_state = ""paused"""
Lux S3,21,Replay viewer,yes,"The official runner saves each game to `replay.json`, which can be played back in the web viewer at s3vis.lux-ai.org.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/src/luxai_runner/README.md#L9,saves a replay file to `replay.json` which can be watched at https://s3vis.lux-ai.org
Lux S3,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"Actions are set per unit in an (N, 3) array, so user code can mix controllers inside a team, but one program controls the whole team out of the box.",https://github.com/Lux-AI-Challenge/Lux-Design-S3/blob/c6d1e665d12a467b299fb586b3f876e47847746b/kits/README.md#L17,"The action space of the game is always a fixed `(N, 3)` array of integers to control up to units `0` to `N-1` on your team"
VMAS,1,JAX / GPU-native simulator,yes,"VMAS is vectorized in PyTorch, so whole batches of environments run on a GPU, although the default device is CPU.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/README.md#L31,"Vectorization in [PyTorch](https://pytorch.org/) allows VMAS to perform simulations in a batch, seamlessly scaling to tens of thousands of parallel environments on accelerated hardware."
VMAS,1,JAX / GPU-native simulator,yes,"VMAS is vectorized in PyTorch, so whole batches of environments run on a GPU, although the default device is CPU.",https://arxiv.org/pdf/2207.03530#page=10,"while VMAS, using PyTorch, runs both on the CPU and on the GPU."
VMAS,2,Classes with distinct abilities,partial,"Agents with different action sets appear only in some tasks, such as the non-moving speaker in `simple_speaker_listener` and the talking leader in `simple_world_comm`. Football roles differ only in stats: size, top speed and movement force (`u_multiplier`), plus kick and turn strength when shooting is on.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/mpe/simple_world_comm.py#L47,"silent=not leader,"
VMAS,2,Classes with distinct abilities,partial,"Agents with different action sets appear only in some tasks, such as the non-moving speaker in `simple_speaker_listener` and the talking leader in `simple_world_comm`. Football roles differ only in stats: size, top speed and movement force (`u_multiplier`), plus kick and turn strength when shooting is on.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/football.py#L37,"# 2 defenders -> normal size and speed (agent_size, u_multiplier, max_speed)"
VMAS,2,Classes with distinct abilities,partial,"Agents with different action sets appear only in some tasks, such as the non-moving speaker in `simple_speaker_listener` and the talking leader in `simple_world_comm`. Football roles differ only in stats: size, top speed and movement force (`u_multiplier`), plus kick and turn strength when shooting is on.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/football.py#L305-L308,attacker_shoot_multiplier_decrease = -0.2
VMAS,2,Classes with distinct abilities,partial,"Agents with different action sets appear only in some tasks, such as the non-moving speaker in `simple_speaker_listener` and the talking leader in `simple_world_comm`. Football roles differ only in stats: size, top speed and movement force (`u_multiplier`), plus kick and turn strength when shooting is on.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/football.py#L373,"self.u_rot_multiplier + goalie_shoot_multiplier_increase,"
VMAS,2,Classes with distinct abilities,partial,"Agents with different action sets appear only in some tasks, such as the non-moving speaker in `simple_speaker_listener` and the talking leader in `simple_world_comm`. Football roles differ only in stats: size, top speed and movement force (`u_multiplier`), plus kick and turn strength when shooting is on.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/README.md#L423,"Same as simple_reference, except one agent is the ‘speaker’ (gray) that does not move (observes goal of other agent), and other agent is the listener (cannot speak, but must navigate to correct landmark)."
VMAS,2,Classes with distinct abilities,partial,"Agents with different action sets appear only in some tasks, such as the non-moving speaker in `simple_speaker_listener` and the talking leader in `simple_world_comm`. Football roles differ only in stats: size, top speed and movement force (`u_multiplier`), plus kick and turn strength when shooting is on.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/mpe/simple_speaker_listener.py#L28-L29,"movable=False if speaker else True,"
VMAS,2,Classes with distinct abilities,partial,"Agents with different action sets appear only in some tasks, such as the non-moving speaker in `simple_speaker_listener` and the talking leader in `simple_world_comm`. Football roles differ only in stats: size, top speed and movement force (`u_multiplier`), plus kick and turn strength when shooting is on.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/football.py#L35-L38,# 1 goalkeeper -> slow and big
VMAS,3,"Healing, auras, crowd control, ultimates",no,"Agents can only push with forces, turn, talk and, in football, kick the ball; no agent heals, gives an aura, stuns or slows, or has an ultimate.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/README.md#L274,Agents' physical actions are 2D forces for holonomic motion. Agent rotation can also be controlled through a torque action (activated by setting `agent.action.u_rot_range` at agent creation time). Agents can also be equipped with continuous or discrete communication actions.
VMAS,4,Line of sight and obstacle cover,partial,"Sight-blocking terrain appears only in one task, the forests of `simple_world_comm`, and through optional LiDAR sensors; in most tasks walls block movement but not sight.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/README.md#L426,we now have ‘forests’ that hide agents inside from being seen from outside
VMAS,4,Line of sight and obstacle cover,partial,"Sight-blocking terrain appears only in one task, the forests of `simple_world_comm`, and through optional LiDAR sensors; in most tasks walls block movement but not sight.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/README.md#L272,"Our simulator implements ray casting, which can be used to simulate a wide range of distance-based sensors that can be added to agents. We currently support LIDARs."
VMAS,5,Body blocking,partial,"Agents collide by default with a stiff contact force, so one agent cannot push through another, but some tasks, such as dispersion, dropout and simple_adversary, turn agent collisions off.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/dispersion.py#L34-L36,"collide=False,"
VMAS,5,Body blocking,partial,"Agents collide by default with a stiff contact force, so one agent cannot push through another, but some tasks, such as dispersion, dropout and simple_adversary, turn agent collisions off.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/dropout.py#L35-L37,"collide=False,"
VMAS,5,Body blocking,partial,"Agents collide by default with a stiff contact force, so one agent cannot push through another, but some tasks, such as dispersion, dropout and simple_adversary, turn agent collisions off.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/mpe/simple_adversary.py#L32-L34,"collide=False,"
VMAS,5,Body blocking,partial,"Agents collide by default with a stiff contact force, so one agent cannot push through another, but some tasks, such as dispersion, dropout and simple_adversary, turn agent collisions off.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/simulator/core.py#L2818-L2833,# softmax penetration
VMAS,5,Body blocking,partial,"Agents collide by default with a stiff contact force, so one agent cannot push through another, but some tasks, such as dispersion, dropout and simple_adversary, turn agent collisions off.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/simulator/core.py#L837,"collide: bool = True,"
VMAS,5,Body blocking,partial,"Agents collide by default with a stiff contact force, so one agent cannot push through another, but some tasks, such as dispersion, dropout and simple_adversary, turn agent collisions off.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/README.md#L381,In the middle of the corridor there is an asymmetric opening which fits one agent only. Therefore the optimal policy is for one agent to give way to the other.
VMAS,6,Built-in train/validation/test maps,no,"Scenarios are generated from parameters and seeds, with no held-out maps, levels or seeds; the testing mode of `road_traffic` changes reset behavior, not content.",https://arxiv.org/pdf/2207.03530#page=8,All tasks contain numerous parametrizable components.
VMAS,6,Built-in train/validation/test maps,no,"Scenarios are generated from parameters and seeds, with no held-out maps, levels or seeds; the testing mode of `road_traffic` changes reset behavior, not content.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/road_traffic.py#L49-L50,is_testing_mode: Testing mode is designed to test the learned policy.
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/buzz_wire.py#L113,min_y_start = -self.wall_length / 2 + 2 * self.agent_radius
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/multi_give_way.py#L227,self.all_goal_reached = torch.all(
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/give_way.py#L64,self.spawn_pos_noise = 0.02
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/tests/test_scenarios/test_give_way.py#L31,while not (total_rew > 17).all():
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/give_way.py#L341,self.scenario_length = 5
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/give_way.py#L64,self.spawn_pos_noise = 0.02
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/tests/test_scenarios/test_balance.py#L58,"torch.linalg.vector_norm(package_dist_to_goal, dim=-1)"
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/tests/test_scenarios/test_navigation.py#L41,while not all_done.all():
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/tests/test_scenarios/test_passage.py#L36,while not all_done.all():
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/tests/test_scenarios/test_give_way.py#L31,while not (total_rew > 17).all():
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/tests/test_scenarios/test_football.py#L56,actual_rew = -scoring_reward * n_agents
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/tests/test_scenarios/test_dropout.py#L73,assert (total_rew[dones] > 0).all()
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/tests/test_scenarios/test_dispersion.py#L105,"torch.full((dones.sum(), n_agents), n_agents).to(torch.float),"
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/tests/test_scenarios/test_dispersion.py#L65,"torch.full((dones.sum(),), n_agents),"
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/tests/test_scenarios/test_discovery.py#L35,for _ in range(n_steps):
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/tests/test_scenarios/test_passage.py#L36,while not all_done.all():
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/tests/test_scenarios/test_give_way.py#L31,while not (total_rew > 17).all():
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/README.md#L387,In the middle of the environment there is a wall with `n_passages`. Each passage is large enough to fit one robot at a time.
VMAS,7,Scenarios with verified solutions,partial,"Two tasks qualify as scenarios: `give_way`, whose test drives a scripted policy until both agents reach their goals, and `multi_give_way`, which has no test or heuristic. Other tasks use random layouts or have no success condition.",https://arxiv.org/pdf/2207.03530#page=8,"Every scenario comes with a set of tests, which run a local heuristic on all agents."
VMAS,8,Strong scripted opponents,partial,"Football ships a scripted AI opponent (`AgentPolicy` in football.py) with strength settings, but no source shows it beating a learned baseline.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/football.py#L32,"self.ai_red_agents = kwargs.pop(""ai_red_agents"", True)"
VMAS,8,Strong scripted opponents,partial,"Football ships a scripted AI opponent (`AgentPolicy` in football.py) with strength settings, but no source shows it beating a learned baseline.",https://arxiv.org/pdf/2207.03530#page=9,"By default, red agents are controlled by a heuristic AI, but self-play"
VMAS,9,Tournament ratings with confidence intervals,no,"VMAS has no Elo, TrueSkill or other rating code.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/README.md,"(absence) grep -ri elo|trueskill over README.md, docs, vmas"
VMAS,10,Recurring official tournament,no,"There is no official VMAS competition or leaderboard, now or in the past.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/README.md#L69-L96,## Table of contents
VMAS,11,Released agent population,no,"The repository contains no trained model files, and the companion BenchMARL publishes configs and plots, not downloadable trained models.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/examples/rllib.py#L133,"checkpoint_freq=1,"
VMAS,11,Released agent population,no,"The repository contains no trained model files, and the companion BenchMARL publishes configs and plots, not downloadable trained models.",https://github.com/facebookresearch/BenchMARL/blob/65d649d80e0bdcbdbe2c5d6a3f02dbfed8f0bec1/README.md#L293-L294,We will tune benchmarks for you and publish the config and benchmarking plots on
VMAS,12,Who-did-what-to-whom metrics,no,Each scenario's `info()` returns only per-agent reward parts and task statistics; none names both a source and a recipient.,https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/navigation.py#L282-L284,"""agent_collisions"": agent.agent_collision_rew,"
VMAS,13,Built-in baseline learners,yes,The VMAS authors release BenchMARL as an official companion with ready configs for 28 VMAS tasks and algorithms such as MAPPO. The VMAS repository also ships an RLlib training script.,https://github.com/facebookresearch/BenchMARL/blob/65d649d80e0bdcbdbe2c5d6a3f02dbfed8f0bec1/benchmarl/environments/vmas/common.py#L85-L115,class VmasTask(Task):
VMAS,13,Built-in baseline learners,yes,The VMAS authors release BenchMARL as an official companion with ready configs for 28 VMAS tasks and algorithms such as MAPPO. The VMAS repository also ships an RLlib training script.,https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/README.md#L18-L19,"We have released [BenchMARL](https://github.com/facebookresearch/BenchMARL), a benchmarking library where you"
VMAS,13,Built-in baseline learners,yes,The VMAS authors release BenchMARL as an official companion with ready configs for 28 VMAS tasks and algorithms such as MAPPO. The VMAS repository also ships an RLlib training script.,https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/examples/rllib.py#L14,from ray.rllib.agents.ppo import PPOTrainer
VMAS,13,Built-in baseline learners,yes,The VMAS authors release BenchMARL as an official companion with ready configs for 28 VMAS tasks and algorithms such as MAPPO. The VMAS repository also ships an RLlib training script.,https://github.com/facebookresearch/BenchMARL/blob/65d649d80e0bdcbdbe2c5d6a3f02dbfed8f0bec1/README.md#L237,| [MAPPO](https://arxiv.org/abs/2103.01955)
VMAS,14,Built-in curriculum tools,partial,"Difficulty knobs exist, such as football's `ai_strength` and scenario parameters, but the researcher must schedule them by hand; there is no curriculum tool.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/football.py#L98,This can be annealed in a curriculum.
VMAS,14,Built-in curriculum tools,partial,"Difficulty knobs exist, such as football's `ai_strength` and scenario parameters, but the researcher must schedule them by hand; there is no curriculum tool.",https://github.com/facebookresearch/BenchMARL/blob/65d649d80e0bdcbdbe2c5d6a3f02dbfed8f0bec1/benchmarl/conf/task/vmas/football.yaml,ai_strength: 1.0  # The speed of the ai 0<=x<=1
VMAS,14,Built-in curriculum tools,partial,"Difficulty knobs exist, such as football's `ai_strength` and scenario parameters, but the researcher must schedule them by hand; there is no curriculum tool.",https://arxiv.org/pdf/2207.03530#page=8,Scenarios can be made arbitrarily harder or easier
VMAS,15,Built-in reward shaping tools,yes,"`make_env` accepts a researcher's own `BaseScenario`, whose `reward()` the simulator applies every step, and the README shows training such a scenario in BenchMARL.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/make_env.py#L15,"scenario: Union[str, BaseScenario],"
VMAS,16,Built-in competitive self-play tools,yes,"BenchMARL, the VMAS authors' training library, trains every learning group, including both teams in competitive tasks such as `simple_tag`, and refreshes the policies that collect the next batch.",https://github.com/facebookresearch/BenchMARL/blob/65d649d80e0bdcbdbe2c5d6a3f02dbfed8f0bec1/benchmarl/experiment/experiment.py#L771,self.collector.update_policy_weights_()
VMAS,16,Built-in competitive self-play tools,yes,"BenchMARL, the VMAS authors' training library, trains every learning group, including both teams in competitive tasks such as `simple_tag`, and refreshes the policies that collect the next batch.",https://github.com/facebookresearch/BenchMARL/blob/65d649d80e0bdcbdbe2c5d6a3f02dbfed8f0bec1/benchmarl/experiment/experiment.py#L733,for group in self.train_group_map.keys():
VMAS,16,Built-in competitive self-play tools,yes,"BenchMARL, the VMAS authors' training library, trains every learning group, including both teams in competitive tasks such as `simple_tag`, and refreshes the policies that collect the next batch.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/README.md#L384,"The boolean parameters `ai_blue_agents` and `ai_red_agents` specify whether each team is controlled by action inputs or a programmed AI. Consequently, football can be treated as either a cooperative or competitive task."
VMAS,16,Built-in competitive self-play tools,yes,"BenchMARL, the VMAS authors' training library, trains every learning group, including both teams in competitive tasks such as `simple_tag`, and refreshes the policies that collect the next batch.",https://github.com/facebookresearch/BenchMARL/blob/65d649d80e0bdcbdbe2c5d6a3f02dbfed8f0bec1/README.md#L264,"In competitive environments like MPE, for example, teams will be in different groups. Each group has its own loss,"
VMAS,17,Built-in cross-play tools,partial,Two separately trained teams can meet in football or the competitive MPE tasks only if the researcher writes the loading and match code; no cross-play matrix or tournament tool ships.,https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/README.md#L384,The boolean parameters `ai_blue_agents` and `ai_red_agents` specify whether each team is controlled by action inputs or a programmed AI.
VMAS,18,Built-in zero-shot coordination tools,no,"VMAS has no tool to evaluate a team built from a mix of systems, and no trained agents are released to serve as partners.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/README.md#L255-L278,## Simulator features
VMAS,19,Built-in LLM interface,no,Observations are numeric tensors and actions are force vectors; there is no text observation or action parsing for LLM agents.,https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/README.md#L223,"a tensor with shape `[num_envs, observation_size]`, where `observation_size` is the size of the agent's observation."
VMAS,20,Human play client,partial,"Interactive rendering, made to debug scenarios, lets a human steer one agent with the arrow keys, or two with `control_two_agents=True`, and switch agents with TAB. Scripted agents keep acting, so football's interactive launcher pits the human against its scripted red team. `render_interactively` takes no policy, so it cannot put a learned agent beside or against the human.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/interactive_rendering.py#L325,"control_two_agents (bool, optional): Whether to control two agents or just one. Defaults to ``False``."
VMAS,20,Human play client,partial,"Interactive rendering, made to debug scenarios, lets a human steer one agent with the arrow keys, or two with `control_two_agents=True`, and switch agents with TAB. Scripted agents keep acting, so football's interactive launcher pits the human against its scripted red team. `render_interactively` takes no policy, so it cannot put a learned agent beside or against the human.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/simulator/environment/environment.py#L389-L391,# Scenarios can define a custom action processor. This step takes care also of scripted agents automatically
VMAS,20,Human play client,partial,"Interactive rendering, made to debug scenarios, lets a human steer one agent with the arrow keys, or two with `control_two_agents=True`, and switch agents with TAB. Scripted agents keep acting, so football's interactive launcher pits the human against its scripted red team. `render_interactively` takes no policy, so it cannot put a learned agent beside or against the human.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/scenarios/football.py#L2349-L2356,"ai_red_agents=True,"
VMAS,20,Human play client,partial,"Interactive rendering, made to debug scenarios, lets a human steer one agent with the arrow keys, or two with `control_two_agents=True`, and switch agents with TAB. Scripted agents keep acting, so football's interactive launcher pits the human against its scripted red team. `render_interactively` takes no policy, so it cannot put a learned agent beside or against the human.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/interactive_rendering.py#L306-L313,Executes a scenario and renders it so that you can debug and control agents interactively.
VMAS,20,Human play client,partial,"Interactive rendering, made to debug scenarios, lets a human steer one agent with the arrow keys, or two with `control_two_agents=True`, and switch agents with TAB. Scripted agents keep acting, so football's interactive launcher pits the human against its scripted red team. `render_interactively` takes no policy, so it cannot put a learned agent beside or against the human.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/README.md#L295,Move the agent with the arrow keys and switch agents with TAB.
VMAS,20,Human play client,partial,"Interactive rendering, made to debug scenarios, lets a human steer one agent with the arrow keys, or two with `control_two_agents=True`, and switch agents with TAB. Scripted agents keep acting, so football's interactive launcher pits the human against its scripted red team. `render_interactively` takes no policy, so it cannot put a learned agent beside or against the human.",https://arxiv.org/pdf/2207.03530#page=6,introduced interactive rendering to debug scenarios
VMAS,21,Replay viewer,partial,"VMAS can render live or save frames as a video with `save_video`, but it has no tool that records games and plays them back.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/README.md#L315,"mode=""rgb_array"", # ""rgb_array"" returns image, ""human"" renders in display"
VMAS,21,Replay viewer,partial,"VMAS can render live or save frames as a video with `save_video`, but it has no tool that records games and plays them back.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/simulator/utils.py#L106,"def save_video(name: str, frame_list: List[np.array], fps: int):"
VMAS,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"An agent can be given an `action_script` so scripted agents act beside policy-controlled ones, but other controller types per slot need user code.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/simulator/core.py#L1227,return [agent for agent in self._agents if agent.action_script is None]
VMAS,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"An agent can be given an `action_script` so scripted agents act beside policy-controlled ones, but other controller types per slot need user code.",https://github.com/proroklab/VectorizedMultiAgentSimulator/blob/9658bc56e886f96e4b62033e5df009eccb92122b/vmas/simulator/core.py#L1232,return [agent for agent in self._agents if agent.action_script is not None]
MAgent2,1,JAX / GPU-native simulator,no,"MAgent2 runs on a C++ engine on the CPU and has no GPU simulation. Its source has OpenMP pragmas, but its build does not turn OpenMP on, so the engine runs on one thread.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/CMakeLists.txt#L11,"set (CMAKE_CXX_FLAGS ""${CMAKE_CXX_FLAGS} -g -Wall -std=c++11 -O3"")"
MAgent2,1,JAX / GPU-native simulator,no,"MAgent2 runs on a C++ engine on the CPU and has no GPU simulation. Its source has OpenMP pragmas, but its build does not turn OpenMP on, so the engine runs on one thread.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/src/gridworld/GridWorld.cc#L475,#pragma omp parallel for reduction(merge: render_attack_buffer)
MAgent2,1,JAX / GPU-native simulator,no,"MAgent2 runs on a C++ engine on the CPU and has no GPU simulation. Its source has OpenMP pragmas, but its build does not turn OpenMP on, so the engine runs on one thread.",https://arxiv.org/pdf/1712.00600v1#page=1,A C++ engine is provided to support fast simulation.
MAgent2,2,Classes with distinct abilities,partial,"In Combined Arms, melee and ranged units both move and attack and differ only in range, speed and health. Different action sets appear only in some tasks, such as Tiger-Deer, where deer cannot attack.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/tiger_deer/tiger_deer.py#L52,"Deer action space: `[do_nothing, move_4]`"
MAgent2,2,Classes with distinct abilities,partial,"In Combined Arms, melee and ranged units both move and attack and differ only in range, speed and health. Different action sets appear only in some tasks, such as Tiger-Deer, where deer cannot attack.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/combined_arms/combined_arms.py#L57,"Melee action options: `[do_nothing, move_4, attack_4]`"
MAgent2,2,Classes with distinct abilities,partial,"In Combined Arms, melee and ranged units both move and attack and differ only in range, speed and health. Different action sets appear only in some tasks, such as Tiger-Deer, where deer cannot attack.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/combined_arms/combined_arms.py#L59,"Ranged action options: `[do_nothing, move_12, attack_12]`"
MAgent2,2,Classes with distinct abilities,partial,"In Combined Arms, melee and ranged units both move and attack and differ only in range, speed and health. Different action sets appear only in some tasks, such as Tiger-Deer, where deer cannot attack.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/combined_arms/combined_arms.py#L25,"ranged units which can attack farther and move faster but have less HP, and melee units which can only attack close units and move more slowly but have more HP"
MAgent2,3,"Healing, auras, crowd control, ultimates",no,"Agents can only move or attack. The only healing is passive regeneration (`step_recover`) and tigers regaining health from a kill, which are not abilities.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battle/battle.py#L28,"Like all MAgent2 environments, agents can either move or attack each turn."
MAgent2,3,"Healing, auras, crowd control, ultimates",no,"Agents can only move or attack. The only healing is passive regeneration (`step_recover`) and tigers regaining health from a kill, which are not abilities.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/gridworld.py#L161,* **step_recover** (*float*):   Step recover (healing) of health points (can be negative).
MAgent2,4,Line of sight and obstacle cover,partial,"Walls in Battlefield and Pursuit block movement, but the view code copies every cell inside the view radius without an occlusion test, so walls never hide a unit.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/src/gridworld/Map.cc#L192,"if (channel_id != -1 && range->is_in(view_y, view_x)) {"
MAgent2,4,Line of sight and obstacle cover,partial,"Walls in Battlefield and Pursuit block movement, but the view code copies every cell inside the view radius without an occlusion test, so walls never hide a unit.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/src/gridworld/Map.cc#L112,slots[pos_int].slot_type = OBSTACLE;
MAgent2,4,Line of sight and obstacle cover,partial,"Walls in Battlefield and Pursuit block movement, but the view code copies every cell inside the view radius without an occlusion test, so walls never hide a unit.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/src/gridworld/Map.cc#L461,if (slots[pos_int].slot_type != BLANK ||
MAgent2,4,Line of sight and obstacle cover,partial,"Walls in Battlefield and Pursuit block movement, but the view code copies every cell inside the view radius without an occlusion test, so walls never hide a unit.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battlefield/battlefield.py#L27,maneuver around obstacles in order to defeat the opposing team
MAgent2,5,Body blocking,partial,"`Map::do_move` refuses a move into an occupied cell, so agents block each other and can trap prey with their bodies. It checks only the destination cell, so units that move two or more cells (Battle, Battlefield, Combined Arms ranged units and Gather) can jump over an adjacent agent.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battle/battle.py#L57,"Key: `move_N` means N separate actions, one to move to each of the N nearest squares on the grid."
MAgent2,5,Body blocking,partial,"`Map::do_move` refuses a move into an occupied cell, so agents block each other and can trap prey with their bodies. It checks only the destination cell, so units that move two or more cells (Battle, Battlefield, Combined Arms ranged units and Gather) can jump over an adjacent agent.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battle/battle.py#L59,"Action options: `[do_nothing, move_12, attack_8]`"
MAgent2,5,Body blocking,partial,"`Map::do_move` refuses a move into an occupied cell, so agents block each other and can trap prey with their bodies. It checks only the destination cell, so units that move two or more cells (Battle, Battlefield, Combined Arms ranged units and Gather) can jump over an adjacent agent.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battlefield/battlefield.py#L60,"Action options: `[do_nothing, move_12, attack_8]`"
MAgent2,5,Body blocking,partial,"`Map::do_move` refuses a move into an occupied cell, so agents block each other and can trap prey with their bodies. It checks only the destination cell, so units that move two or more cells (Battle, Battlefield, Combined Arms ranged units and Gather) can jump over an adjacent agent.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/combined_arms/combined_arms.py#L59,"Ranged action options: `[do_nothing, move_12, attack_12]`"
MAgent2,5,Body blocking,partial,"`Map::do_move` refuses a move into an occupied cell, so agents block each other and can trap prey with their bodies. It checks only the destination cell, so units that move two or more cells (Battle, Battlefield, Combined Arms ranged units and Gather) can jump over an adjacent agent.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/gather/gather.py#L53,"Action options: `[do_nothing, move_28, attack_4]`"
MAgent2,5,Body blocking,partial,"`Map::do_move` refuses a move into an occupied cell, so agents block each other and can trap prey with their bodies. It checks only the destination cell, so units that move two or more cells (Battle, Battlefield, Combined Arms ranged units and Gather) can jump over an adjacent agent.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/src/gridworld/Map.cc#L319,"bool blank = is_blank_area(new_x, new_y, width, height, agent);"
MAgent2,5,Body blocking,partial,"`Map::do_move` refuses a move into an occupied cell, so agents block each other and can trap prey with their bodies. It checks only the destination cell, so units that move two or more cells (Battle, Battlefield, Combined Arms ranged units and Gather) can jump over an adjacent agent.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/src/gridworld/Map.cc#L463,slots[pos_int].occupier != self)) {
MAgent2,5,Body blocking,partial,"`Map::do_move` refuses a move into an occupied cell, so agents block each other and can trap prey with their bodies. It checks only the destination cell, so units that move two or more cells (Battle, Battlefield, Combined Arms ranged units and Gather) can jump over an adjacent agent.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/adversarial_pursuit/adversarial_pursuit.py#L25,must work together to trap blue agents
MAgent2,5,Body blocking,partial,"`Map::do_move` refuses a move into an occupied cell, so agents block each other and can trap prey with their bodies. It checks only the destination cell, so units that move two or more cells (Battle, Battlefield, Combined Arms ranged units and Gather) can jump over an adjacent agent.",https://arxiv.org/pdf/1712.00600v1#page=2,types of closure to lock the preys
MAgent2,6,Built-in train/validation/test maps,no,"Each map is generated from a `map_size` argument. Battle, Battlefield, Combined Arms and Gather place agents in fixed formations, and Tiger-Deer and Adversarial Pursuit place agents and walls at random. No held-out maps, levels or seeds exist.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battle/battle.py#L306,"env.add_agents(handles[self.leftID], method=""custom"", pos=pos)"
MAgent2,6,Built-in train/validation/test maps,no,"Each map is generated from a `map_size` argument. Battle, Battlefield, Combined Arms and Gather place agents in fixed formations, and Tiger-Deer and Adversarial Pursuit place agents and walls at random. No held-out maps, levels or seeds exist.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battlefield/battlefield.py#L280,"env.add_agents(handles[leftID], method=""custom"", pos=pos)"
MAgent2,6,Built-in train/validation/test maps,no,"Each map is generated from a `map_size` argument. Battle, Battlefield, Combined Arms and Gather place agents in fixed formations, and Tiger-Deer and Adversarial Pursuit place agents and walls at random. No held-out maps, levels or seeds exist.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/combined_arms/combined_arms.py#L342,"env.add_agents(handles[0], method=""custom"", pos=pos[0])"
MAgent2,6,Built-in train/validation/test maps,no,"Each map is generated from a `map_size` argument. Battle, Battlefield, Combined Arms and Gather place agents in fixed formations, and Tiger-Deer and Adversarial Pursuit place agents and walls at random. No held-out maps, levels or seeds exist.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/gather/gather.py#L282,"env.add_agents(handles[0], method=""custom"", pos=pos)"
MAgent2,6,Built-in train/validation/test maps,no,"Each map is generated from a `map_size` argument. Battle, Battlefield, Combined Arms and Gather place agents in fixed formations, and Tiger-Deer and Adversarial Pursuit place agents and walls at random. No held-out maps, levels or seeds exist.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/tiger_deer/tiger_deer.py#L254,"env.add_walls(method=""random"", n=map_size * map_size * 0.04)"
MAgent2,6,Built-in train/validation/test maps,no,"Each map is generated from a `map_size` argument. Battle, Battlefield, Combined Arms and Gather place agents in fixed formations, and Tiger-Deer and Adversarial Pursuit place agents and walls at random. No held-out maps, levels or seeds exist.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/tiger_deer/tiger_deer.py#L255,"env.add_agents(handles[0], method=""random"", n=map_size * map_size * 0.05)"
MAgent2,6,Built-in train/validation/test maps,no,"Each map is generated from a `map_size` argument. Battle, Battlefield, Combined Arms and Gather place agents in fixed formations, and Tiger-Deer and Adversarial Pursuit place agents and walls at random. No held-out maps, levels or seeds exist.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/adversarial_pursuit/adversarial_pursuit.py#L256,"env.add_walls(method=""random"", n=map_size * map_size * 0.03)"
MAgent2,6,Built-in train/validation/test maps,no,"Each map is generated from a `map_size` argument. Battle, Battlefield, Combined Arms and Gather place agents in fixed formations, and Tiger-Deer and Adversarial Pursuit place agents and walls at random. No held-out maps, levels or seeds exist.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/adversarial_pursuit/adversarial_pursuit.py#L257,"env.add_agents(handles[0], method=""random"", n=map_size * map_size * 0.0125)"
MAgent2,6,Built-in train/validation/test maps,no,"Each map is generated from a `map_size` argument. Battle, Battlefield, Combined Arms and Gather place agents in fixed formations, and Tiger-Deer and Adversarial Pursuit place agents and walls at random. No held-out maps, levels or seeds exist.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battle/battle.py#L38,`map_size`: Sets dimensions of the (square) map. Increasing the size increases the number of agents. Minimum size is 12.
MAgent2,7,Scenarios with verified solutions,no,"The six reference environments are open-ended games scored by reward. Some start from fixed formations and others from random placement, but none has a pass-or-fail goal or a known solution.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battle/battle.py#L63,Reward is given as:
MAgent2,7,Scenarios with verified solutions,no,"The six reference environments are open-ended games scored by reward. Some start from fixed formations and others from random placement, but none has a pass-or-fail goal or a known solution.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battle/battle.py#L51,`max_cycles`:  number of frames (a step for each agent) until game terminates
MAgent2,7,Scenarios with verified solutions,no,"The six reference environments are open-ended games scored by reward. Some start from fixed formations and others from random placement, but none has a pass-or-fail goal or a known solution.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battle/battle.py#L306,"env.add_agents(handles[self.leftID], method=""custom"", pos=pos)"
MAgent2,7,Scenarios with verified solutions,no,"The six reference environments are open-ended games scored by reward. Some start from fixed formations and others from random placement, but none has a pass-or-fail goal or a known solution.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/tiger_deer/tiger_deer.py#L255,"env.add_agents(handles[0], method=""random"", n=map_size * map_size * 0.05)"
MAgent2,7,Scenarios with verified solutions,no,"The six reference environments are open-ended games scored by reward. Some start from fixed formations and others from random placement, but none has a pass-or-fail goal or a known solution.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/README.md?plain=1#L14,It contains some [reference environments]
MAgent2,7,Scenarios with verified solutions,no,"The six reference environments are open-ended games scored by reward. Some start from fixed formations and others from random placement, but none has a pass-or-fail goal or a known solution.",https://arxiv.org/pdf/1712.00600v1#page=2,"Three examples are available at present, namely pursuit, gathering and battle."
MAgent2,8,Strong scripted opponents,partial,"The original MAgent ships rule-based opponents (RushPredator, RunawayPrey, RushGatherer) and a random actor that `train_against.py` can use, but no source shows them beating a learned baseline.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/examples/train_against.py#L187,"models.append(magent.ProcessingModel(env, handles[1], names[1], 20000, 0, RandomActor))"
MAgent2,8,Strong scripted opponents,partial,"The original MAgent ships rule-based opponents (RushPredator, RunawayPrey, RushGatherer) and a random actor that `train_against.py` can use, but no source shows them beating a learned baseline.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/python/magent/builtin/rule_model/rush.py#L1,"""""""deprecated"""""""
MAgent2,8,Strong scripted opponents,partial,"The original MAgent ships rule-based opponents (RushPredator, RunawayPrey, RushGatherer) and a random actor that `train_against.py` can use, but no source shows them beating a learned baseline.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/python/magent/builtin/rule_model/__init__.py#L2,from .rush import RushPredator
MAgent2,8,Strong scripted opponents,partial,"The original MAgent ships rule-based opponents (RushPredator, RunawayPrey, RushGatherer) and a random actor that `train_against.py` can use, but no source shows them beating a learned baseline.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/docs/introduction/basic_usage.md?plain=1#L26,Run a demo using PettingZoo's [`random_demo`](https://github.com/Farama-Foundation/PettingZoo/blob/master/pettingzoo/utils/random_demo.py) function which implements this workflow with random policies:
MAgent2,8,Strong scripted opponents,partial,"The original MAgent ships rule-based opponents (RushPredator, RunawayPrey, RushGatherer) and a random actor that `train_against.py` can use, but no source shows them beating a learned baseline.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/src/temp_c_booster.cc#L4,*        mainly for rule-based agents
MAgent2,9,Tournament ratings with confidence intervals,no,"MAgent2 has no rating code, and the original MAgent's `tournament.py` writes only win rates between saved models, with no ratings or uncertainty.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/scripts/tournament.py#L137,"winrate_file.write(""model: %s\twin rate: %.2f\n"" % (model_name[i],"
MAgent2,10,Recurring official tournament,no,"There is no official MAgent competition or leaderboard, now or in the past; the NeurIPS 2017 and AAAI 2018 appearances were demos.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/README.md?plain=1#L13,- AAAI 2018 demo paper: [MAgent: A Many-Agent Reinforcement Learning Platform for Artificial Collective Intelligence](https://arxiv.org/abs/1712.00600)
MAgent2,10,Recurring official tournament,no,"There is no official MAgent competition or leaderboard, now or in the past; the NeurIPS 2017 and AAAI 2018 appearances were demos.",https://neurips.cc/virtual/2017/demonstration/9763,NIPS Demonstration MAgent: A Many-Agent Reinforcement Learning Research Platform for Artificial Collective Intelligence
MAgent2,11,Released agent population,yes,"The original MAgent repository ships trained predator and prey checkpoints (`data/pursuit_model`) that download from the repository, and `api_demo.py` loads them as trained models.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/examples/api_demo.py#L31,# load trained model
MAgent2,11,Released agent population,yes,"The original MAgent repository ships trained predator and prey checkpoints (`data/pursuit_model`) that download from the repository, and `api_demo.py` loads them as trained models.",https://github.com/geek-ai/MAgent/tree/2144dbd4bef49a8bda499dee95956c3fa04d6a43/data/pursuit_model/predator,tfdqn_0.data-00000-of-00001
MAgent2,11,Released agent population,yes,"The original MAgent repository ships trained predator and prey checkpoints (`data/pursuit_model`) that download from the repository, and `api_demo.py` loads them as trained models.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/examples/api_demo.py#L32,"model1.load(""data/pursuit_model"")"
MAgent2,12,Who-did-what-to-whom metrics,no,"The step info is empty and there is no metrics module. For rendering, the engine logs each attack only as the attacker's ID and the target cell, never the recipient. The reward language can react to an attack event, but it only shapes rewards.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/src/gridworld/GridWorld.cc#L485,"render_attack_buffer.emplace_back(RenderAttackEvent{agent->get_id(), obj_x, obj_y});"
MAgent2,12,Who-did-what-to-whom metrics,no,"The step info is empty and there is no metrics module. For rendering, the engine logs each attack only as the attacker's ID and the target cell, never the recipient. The reward language can react to an attack event, but it only shapes rewards.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/magent_env.py#L280,infos = {agent: {} for agent in self.agents}
MAgent2,12,Who-did-what-to-whom metrics,no,"The step info is empty and there is no metrics module. For rendering, the engine logs each attack only as the attacker's ID and the target cell, never the recipient. The reward language can react to an attack event, but it only shapes rewards.",https://arxiv.org/pdf/1712.00600v1#page=2,"add reward rule(on=Event(a, ‘attack’, b),"
MAgent2,13,Built-in baseline learners,yes,"The original MAgent repository from the paper's authors, now unmaintained, ships training scripts for parameter-sharing DQN, DRQN and A2C; `train_tiger.py` offers all three.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/examples/train_tiger.py#L114,"parser.add_argument('--alg', default='dqn', choices=['dqn', 'drqn', 'a2c'])"
MAgent2,13,Built-in baseline learners,yes,"The original MAgent repository from the paper's authors, now unmaintained, ships training scripts for parameter-sharing DQN, DRQN and A2C; `train_tiger.py` offers all three.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/examples/train_tiger.py#L145,from magent.builtin.mx_model import AdvantageActorCritic
MAgent2,13,Built-in baseline learners,yes,"The original MAgent repository from the paper's authors, now unmaintained, ships training scripts for parameter-sharing DQN, DRQN and A2C; `train_tiger.py` offers all three.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/README.md?plain=1#L14,so that the distinction from the original MAgent library is clear to users
MAgent2,13,Built-in baseline learners,yes,"The original MAgent repository from the paper's authors, now unmaintained, ships training scripts for parameter-sharing DQN, DRQN and A2C; `train_tiger.py` offers all three.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/README.md?plain=1#L3,## This project is no longer maintained
MAgent2,13,Built-in baseline learners,yes,"The original MAgent repository from the paper's authors, now unmaintained, ships training scripts for parameter-sharing DQN, DRQN and A2C; `train_tiger.py` offers all three.",https://arxiv.org/pdf/1712.00600v1#page=2,"We implement parameter-sharing DQN, DRQN and A2C in"
MAgent2,14,Built-in curriculum tools,no,There is no curriculum tool. The only staged element is a hard-coded opponent-exploration schedule for the first 100 rounds of the original `train_against.py`. `map_size` only scales the map and its number of agents.,https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/examples/train_against.py#L231,opponent_eps = train_eps if k < 100 else 0.05  # can use curriculum learning in first 100 steps
MAgent2,14,Built-in curriculum tools,no,There is no curriculum tool. The only staged element is a hard-coded opponent-exploration schedule for the first 100 rounds of the original `train_against.py`. `map_size` only scales the map and its number of agents.,https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battle/battle.py#L38,`map_size`: Sets dimensions of the (square) map. Increasing the size increases the number of agents. Minimum size is 12.
MAgent2,15,Built-in reward shaping tools,yes,"The original MAgent ships a reward description language: `add_reward_rule` lets a researcher define event-based reward rules that the engine applies every step, and MAgent2 keeps it.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/python/magent/gridworld.py#L742,"def add_reward_rule(self, on, receiver, value, terminal=False):"
MAgent2,16,Built-in competitive self-play tools,yes,"The original MAgent's `train_battle.py` builds one learned model per side and trains both every round, so the official code updates the opponent.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/examples/train_battle.py#L122,"models[i].train(print_every=1000, block=False)"
MAgent2,16,Built-in competitive self-play tools,yes,"The original MAgent's `train_battle.py` builds one learned model per side and trains both every round, so the official code updates the opponent.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battle/battle.py#L15,"`agents= [red_[0-80], blue_[0-80]]`"
MAgent2,16,Built-in competitive self-play tools,yes,"The original MAgent's `train_battle.py` builds one learned model per side and trains both every round, so the official code updates the opponent.",https://arxiv.org/pdf/1712.00600v1#page=2,Simple self-play
MAgent2,17,Built-in cross-play tools,partial,"The original MAgent's `tournament.py` plays saved checkpoints against each other, but only checkpoints from one hard-coded training folder, not independently trained runs.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/scripts/tournament.py#L1,"""""""let saved models to play tournament"""""""
MAgent2,17,Built-in cross-play tools,partial,"The original MAgent's `tournament.py` plays saved checkpoints against each other, but only checkpoints from one hard-coded training folder, not independently trained runs.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/scripts/tournament.py#L130,"rate[i][j], nums, elapsed = play_wrapper([model_name[i], model_name[j]], 6)"
MAgent2,17,Built-in cross-play tools,partial,"The original MAgent's `tournament.py` plays saved checkpoints against each other, but only checkpoints from one hard-coded training folder, not independently trained runs.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/docs/introduction/basic_usage.md?plain=1#L20,"action = policy(observation, agent)"
MAgent2,17,Built-in cross-play tools,partial,"The original MAgent's `tournament.py` plays saved checkpoints against each other, but only checkpoints from one hard-coded training folder, not independently trained runs.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battle/battle.py#L15,"`agents= [red_[0-80], blue_[0-80]]`"
MAgent2,18,Built-in zero-shot coordination tools,partial,"Trained predator and prey checkpoints ship with the original MAgent, but no tool evaluates a team made of a mix of systems.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/examples/api_demo.py#L31,# load trained model
MAgent2,18,Built-in zero-shot coordination tools,partial,"Trained predator and prey checkpoints ship with the original MAgent, but no tool evaluates a team made of a mix of systems.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/README.md?plain=1#L14,It contains some [reference environments]
MAgent2,19,Built-in LLM interface,no,Observations are grid tensors and actions are integers; there is no text observation or action parsing for LLM agents.,https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battle/battle.py#L81,The observation space is a 13x13 map with the below channels (in order):
MAgent2,20,Human play client,partial,"The original MAgent's `show_battle_game.py` lets a human drop groups of soldiers onto the battlefield but not steer units, and its default model downloads return HTTP 404; MAgent2 has no manual control.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/python/magent/utility.py#L252,https://raw.githubusercontent.com/merrymercy/merrymercy.github.io/master/_data/magent/battle_model.tar.gz
MAgent2,20,Human play client,partial,"The original MAgent's `show_battle_game.py` lets a human drop groups of soldiers onto the battlefield but not steer units, and its default model downloads return HTTP 404; MAgent2 has no manual control.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/python/magent/renderer/server/battle_server.py#L197,"tmp = 'Please press your left mouse button to add agents', (0, 0, 0)"
MAgent2,20,Human play client,partial,"The original MAgent's `show_battle_game.py` lets a human drop groups of soldiers onto the battlefield but not steer units, and its default model downloads return HTTP 404; MAgent2 has no manual control.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/examples/show_battle_game.py#L3,Act like a general and dispatch your solders.
MAgent2,20,Human play client,partial,"The original MAgent's `show_battle_game.py` lets a human drop groups of soldiers onto the battlefield but not steer units, and its default model downloads return HTTP 404; MAgent2 has no manual control.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battle/battle.py#L14,| Manual Control | No |
MAgent2,20,Human play client,partial,"The original MAgent's `show_battle_game.py` lets a human drop groups of soldiers onto the battlefield but not steer units, and its default model downloads return HTTP 404; MAgent2 has no manual control.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/README.md?plain=1#L84,An interactive game to play with battle agents. You will act as a general and dispatch your soldiers.
MAgent2,21,Replay viewer,yes,"The original MAgent saves recorded game frames (`video_N.txt`) during training, and its browser render tool plays them back with speed and progress controls.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/doc/get_started.md#L109,Press 's' to adjust speed and progress.
MAgent2,21,Replay viewer,yes,"The original MAgent saves recorded game frames (`video_N.txt`) during training, and its browser render tool plays them back with speed and progress controls.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/doc/get_started.md#L108,Type `config.json` and `video_1.txt` in the two input boxes.
MAgent2,21,Replay viewer,yes,"The original MAgent saves recorded game frames (`video_N.txt`) during training, and its browser render tool plays them back with speed and progress controls.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/environments/battle/battle.py#L241,"""render_modes"": [""human"", ""rgb_array""],"
MAgent2,21,Replay viewer,yes,"The original MAgent saves recorded game frames (`video_N.txt`) during training, and its browser render tool plays them back with speed and progress controls.",https://github.com/geek-ai/MAgent/blob/2144dbd4bef49a8bda499dee95956c3fa04d6a43/README.md?plain=1#L64,Video files will be saved every 10 rounds. You can use render to watch them.
MAgent2,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"The engine takes one action per agent in an int32 array, so user code can mix controllers, but no built-in tool fills slots with different controller types.",https://github.com/Farama-Foundation/MAgent2/blob/558bf0071b071061a0d5e803a93729d996702e93/magent2/gridworld.py#L523,"actions (np.ndarray): Array of actions, 1 per agent. The dtype must be int32."
MPE,1,JAX / GPU-native simulator,no,"MPE2 and the original MPE simulate physics in NumPy on the CPU; the JAX version of MPE lives in JaxMARL, a separate project.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/_mpe_utils/core.py#L5,import numpy as np
MPE,1,JAX / GPU-native simulator,no,"MPE2 and the original MPE simulate physics in NumPy on the CPU; the JAX version of MPE lives in JaxMARL, a separate project.",https://pettingzoo.farama.org/environments/mpe/,The MPE environments are no longer part of PettingZoo. They now live in their own Farama project
MPE,1,JAX / GPU-native simulator,no,"MPE2 and the original MPE simulate physics in NumPy on the CPU; the JAX version of MPE lives in JaxMARL, a separate project.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/README.md?plain=1#L49,Communication orientated tasks in a multi-agent particle world
MPE,2,Classes with distinct abilities,partial,"Different action sets appear only in some tasks, such as a speaker who cannot move and a listener who cannot speak, or the one leader adversary who can speak in Simple World Comm. In Simple Tag the two sides differ only in speed, acceleration and size.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_world_comm/simple_world_comm.py#L22,there is a 'leader adversary' that can see the agents at all times and can communicate with the
MPE,2,Classes with distinct abilities,partial,"Different action sets appear only in some tasks, such as a speaker who cannot move and a listener who cannot speak, or the one leader adversary who can speak in Simple World Comm. In Simple Tag the two sides differ only in speed, acceleration and size.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_world_comm/simple_world_comm.py#L182,agent.silent = True if i > 0 else False
MPE,2,Classes with distinct abilities,partial,"Different action sets appear only in some tasks, such as a speaker who cannot move and a listener who cannot speak, or the one leader adversary who can speak in Simple World Comm. In Simple Tag the two sides differ only in speed, acceleration and size.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/_mpe_utils/simple_env.py#L109-L113,if not agent.silent:
MPE,2,Classes with distinct abilities,partial,"Different action sets appear only in some tasks, such as a speaker who cannot move and a listener who cannot speak, or the one leader adversary who can speak in Simple World Comm. In Simple Tag the two sides differ only in speed, acceleration and size.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_tag/simple_tag.py#L271,agent.size = 0.075 if agent.adversary else 0.05
MPE,2,Classes with distinct abilities,partial,"Different action sets appear only in some tasks, such as a speaker who cannot move and a listener who cannot speak, or the one leader adversary who can speak in Simple World Comm. In Simple Tag the two sides differ only in speed, acceleration and size.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_tag/simple_tag.py#L272,agent.accel = 3.0 if agent.adversary else 4.0
MPE,2,Classes with distinct abilities,partial,"Different action sets appear only in some tasks, such as a speaker who cannot move and a listener who cannot speak, or the one leader adversary who can speak in Simple World Comm. In Simple Tag the two sides differ only in speed, acceleration and size.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_speaker_listener/simple_speaker_listener.py#L22,"one agent is the 'speaker' (gray) and can speak but cannot move, while the other agent is the listener (cannot speak, but must navigate to correct landmark)"
MPE,2,Classes with distinct abilities,partial,"Different action sets appear only in some tasks, such as a speaker who cannot move and a listener who cannot speak, or the one leader adversary who can speak in Simple World Comm. In Simple Tag the two sides differ only in speed, acceleration and size.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_tag/simple_tag.py#L22,Good agents (green) are faster and receive a negative reward for being hit by adversaries (red) (-10 for each collision). Adversaries are slower
MPE,3,"Healing, auras, crowd control, ultimates",no,"Agents can only move and send messages. Bodies shove each other through plain contact physics, but no agent ability heals, gives an aura, applies crowd control or acts as an ultimate.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/README.md?plain=1#L89,Agents that can move can choose between the 4 cardinal directions or do nothing.
MPE,4,Line of sight and obstacle cover,partial,"Forests hide agents only in one task, Simple World Comm. The obstacles in Simple Tag block movement but not sight.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_world_comm/simple_world_comm.py#L22,there are 'forests' that hide agents inside from being seen
MPE,4,Line of sight and obstacle cover,partial,"Forests hide agents only in one task, Simple World Comm. The obstacles in Simple Tag block movement but not sight.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_world_comm/simple_world_comm.py#L446,if ((not any(inf)) and (not any(oth_f))) or agent.leader:
MPE,4,Line of sight and obstacle cover,partial,"Forests hide agents only in one task, Simple World Comm. The obstacles in Simple Tag block movement but not sight.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_tag/simple_tag.py#L22,Obstacles (large black circles) block the way.
MPE,5,Body blocking,partial,"Contact is a soft spring that pushes overlapping bodies apart only after they move, so a moving agent can pass through another, and six of the twelve tasks switch agent collisions off.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/all_modules.py#L16-L29,mpe_environments = {
MPE,5,Body blocking,partial,"Contact is a soft spring that pushes overlapping bodies apart only after they move, so a moving agent can pass through another, and six of the twelve tasks switch agent collisions off.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple/simple.py#L94,agent.collide = False
MPE,5,Body blocking,partial,"Contact is a soft spring that pushes overlapping bodies apart only after they move, so a moving agent can pass through another, and six of the twelve tasks switch agent collisions off.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_crypto/simple_crypto.py#L151,agent.collide = False
MPE,5,Body blocking,partial,"Contact is a soft spring that pushes overlapping bodies apart only after they move, so a moving agent can pass through another, and six of the twelve tasks switch agent collisions off.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_reference/simple_reference.py#L144,agent.collide = False
MPE,5,Body blocking,partial,"Contact is a soft spring that pushes overlapping bodies apart only after they move, so a moving agent can pass through another, and six of the twelve tasks switch agent collisions off.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_speaker_listener/simple_speaker_listener.py#L134,agent.collide = False
MPE,5,Body blocking,partial,"Contact is a soft spring that pushes overlapping bodies apart only after they move, so a moving agent can pass through another, and six of the twelve tasks switch agent collisions off.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/collect_treasure/collect_treasure.py#L313,agent.collide = False
MPE,5,Body blocking,partial,"Contact is a soft spring that pushes overlapping bodies apart only after they move, so a moving agent can pass through another, and six of the twelve tasks switch agent collisions off.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/_mpe_utils/core.py#L279,# softmax penetration
MPE,5,Body blocking,partial,"Contact is a soft spring that pushes overlapping bodies apart only after they move, so a moving agent can pass through another, and six of the twelve tasks switch agent collisions off.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/_mpe_utils/core.py#L235,entity.state.p_pos += entity.state.p_vel * self.dt
MPE,5,Body blocking,partial,"Contact is a soft spring that pushes overlapping bodies apart only after they move, so a moving agent can pass through another, and six of the twelve tasks switch agent collisions off.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_adversary/simple_adversary.py#L179,agent.collide = False
MPE,6,Built-in train/validation/test maps,no,"Each episode places agents and landmarks at random, and there are no held-out maps, levels or seeds.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/README.md?plain=1#L71,The landmarks and agents typically start out uniformly randomly placed from -1 to 1 on the map.
MPE,7,Scenarios with verified solutions,no,"Each task is a whole game with agents and landmarks placed at random every episode, not an authored scenario with a fixed start and a known solution.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/README.md?plain=1#L71,The landmarks and agents typically start out uniformly randomly placed from -1 to 1 on the map.
MPE,7,Scenarios with verified solutions,no,"Each task is a whole game with agents and landmarks placed at random every episode, not an authored scenario with a fixed start and a known solution.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_spread/simple_spread.py#L240,"agent.state.p_pos = np_random.uniform(-1, +1, world.dim_p)"
MPE,7,Scenarios with verified solutions,no,"Each task is a whole game with agents and landmarks placed at random every episode, not an authored scenario with a fixed start and a known solution.",https://github.com/openai/multiagent-particle-envs/blob/83ba4d1aeb00282f7c4acd6912435b3ca642c227/README.md?plain=1#L58,So the adversary learns to push agent away from the landmark.
MPE,7,Scenarios with verified solutions,no,"Each task is a whole game with agents and landmarks placed at random every episode, not an authored scenario with a fixed start and a known solution.",https://github.com/openai/multiagent-particle-envs/blob/83ba4d1aeb00282f7c4acd6912435b3ca642c227/README.md?plain=1#L61,"So, agents have to learn to cover all the landmarks while avoiding collisions."
MPE,8,Strong scripted opponents,no,"The core has a hook for scripted agents (`action_callback`), but no task in MPE2 or the original MPE sets it, so no scripted opponents ship.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/_mpe_utils/core.py#L135,"self.action_callback: Callable[[Agent, World], Action] | None = None"
MPE,9,Tournament ratings with confidence intervals,no,"MPE2, the original MPE and the companion maddpg code have no Elo, TrueSkill or other rating code.",https://github.com/openai/multiagent-particle-envs/blob/83ba4d1aeb00282f7c4acd6912435b3ca642c227/README.md?plain=1#L44,(optional) `benchmark_data()`: provides diagnostic data for policies trained on the environment (e.g. evaluation metrics)
MPE,10,Recurring official tournament,no,"There is no official MPE competition or leaderboard, now or in the past.",https://github.com/openai/multiagent-particle-envs/blob/83ba4d1aeb00282f7c4acd6912435b3ca642c227/README.md?plain=1#L1,"**Status:** Archive (code is provided as-is, no updates expected)"
MPE,10,Recurring official tournament,no,"There is no official MPE competition or leaderboard, now or in the past.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/README.md?plain=1#L16,Multi Particle Environments 2 (MPE2) are a set of communication-oriented environments
MPE,11,Released agent population,no,"No trained models ship with MPE2, the original MPE or openai/maddpg; only training code that saves the user's own models exists.",https://github.com/openai/maddpg/blob/3ceefa0ada3ff31d633dd0bde8ff95213ce99be3/README.md?plain=1#L68,"- `--save-dir`: directory where intermediate training results and model will be saved (default: `""/tmp/policy/""`)"
MPE,11,Released agent population,no,"No trained models ship with MPE2, the original MPE or openai/maddpg; only training code that saves the user's own models exists.",https://github.com/openai/maddpg/blob/3ceefa0ada3ff31d633dd0bde8ff95213ce99be3/README.md?plain=1#L12,the original implementation for policy ensemble and policy estimation can be found [here](https://www.dropbox.com/s/jlc6dtxo580lpl2/maddpg_ensemble_and_approx_code.zip?dl=0)
MPE,12,Who-did-what-to-whom metrics,no,"Simple Tag's and Simple World Comm's optional `benchmark_data` count an adversary's contacts without naming who was hit. The other tasks return distances, counts, a reward, an agent's own message, goal or held treasure, or nothing. None of these names both a source and a recipient.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_tag/simple_tag.py#L316-L321,"if agent.adversary:
            collisions = 0
            for a in self.good_agents(world):
                if self.is_collision(a, agent):
                    collisions += 1
            return collisions"
MPE,12,Who-did-what-to-whom metrics,no,"Simple Tag's and Simple World Comm's optional `benchmark_data` count an adversary's contacts without naming who was hit. The other tasks return distances, counts, a reward, an agent's own message, goal or held treasure, or nothing. None of these names both a source and a recipient.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_world_comm/simple_world_comm.py#L277-L282,"if self.is_collision(a, agent):"
MPE,12,Who-did-what-to-whom metrics,no,"Simple Tag's and Simple World Comm's optional `benchmark_data` count an adversary's contacts without naming who was hit. The other tasks return distances, counts, a reward, an agent's own message, goal or held treasure, or nothing. None of these names both a source and a recipient.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_adversary/simple_adversary.py#L218,return np.sum(np.square(agent.state.p_pos - agent.goal_a.state.p_pos))
MPE,12,Who-did-what-to-whom metrics,no,"Simple Tag's and Simple World Comm's optional `benchmark_data` count an adversary's contacts without naming who was hit. The other tasks return distances, counts, a reward, an agent's own message, goal or held treasure, or nothing. None of these names both a source and a recipient.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_spread/simple_spread.py#L268,"return (rew, collisions, min_dists, occupied_landmarks)"
MPE,12,Who-did-what-to-whom metrics,no,"Simple Tag's and Simple World Comm's optional `benchmark_data` count an adversary's contacts without naming who was hit. The other tasks return distances, counts, a reward, an agent's own message, goal or held treasure, or nothing. None of these names both a source and a recipient.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/collect_treasure/collect_treasure.py#L546,"return (agent.holding, num_alive)"
MPE,12,Who-did-what-to-whom metrics,no,"Simple Tag's and Simple World Comm's optional `benchmark_data` count an adversary's contacts without naming who was hit. The other tasks return distances, counts, a reward, an agent's own message, goal or held treasure, or nothing. None of these names both a source and a recipient.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_speaker_listener/simple_speaker_listener.py#L181,"return self.reward(agent, world)"
MPE,12,Who-did-what-to-whom metrics,no,"Simple Tag's and Simple World Comm's optional `benchmark_data` count an adversary's contacts without naming who was hit. The other tasks return distances, counts, a reward, an agent's own message, goal or held treasure, or nothing. None of these names both a source and a recipient.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_crypto/simple_crypto.py#L203,"return (agent.state.c, agent.goal_a.color)"
MPE,12,Who-did-what-to-whom metrics,no,"Simple Tag's and Simple World Comm's optional `benchmark_data` count an adversary's contacts without naming who was hit. The other tasks return distances, counts, a reward, an agent's own message, goal or held treasure, or nothing. None of these names both a source and a recipient.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/_mpe_utils/scenario.py#L33-L35,return {}
MPE,13,Built-in baseline learners,yes,"The paper's official companion code, openai/maddpg, ships `train.py`, which trains MADDPG or DDPG on any MPE task; it targets the original MPE.",https://github.com/openai/maddpg/blob/3ceefa0ada3ff31d633dd0bde8ff95213ce99be3/README.md?plain=1#L5,This is the code for implementing the MADDPG algorithm presented in the paper:
MPE,13,Built-in baseline learners,yes,"The paper's official companion code, openai/maddpg, ships `train.py`, which trains MADDPG or DDPG on any MPE task; it targets the original MPE.",https://github.com/openai/maddpg/blob/3ceefa0ada3ff31d633dd0bde8ff95213ce99be3/README.md?plain=1#L7,It is configured to be run in conjunction with environments from the
MPE,13,Built-in baseline learners,yes,"The paper's official companion code, openai/maddpg, ships `train.py`, which trains MADDPG or DDPG on any MPE task; it targets the original MPE.",https://github.com/openai/maddpg/blob/3ceefa0ada3ff31d633dd0bde8ff95213ce99be3/experiments/train.py#L18,"parser.add_argument(""--good-policy"", type=str, default=""maddpg"", help=""policy for good agents"")"
MPE,14,Built-in curriculum tools,yes,"MPE2 ships fixed curriculum stages with an API (`advance_curriculum`, `set_curriculum_stage`) in Simple Tag and Simple Spread, which change the task as training goes on.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_tag/simple_tag.py#L59,"`curriculum`: Whether to enable curriculum learning mode. When enabled, prey (good agents) start"
MPE,14,Built-in curriculum tools,yes,"MPE2 ships fixed curriculum stages with an API (`advance_curriculum`, `set_curriculum_stage`) in Simple Tag and Simple Spread, which change the task as training goes on.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_spread/simple_spread.py#L47,"`curriculum`: Whether to enable curriculum learning mode. When enabled, training proceeds through"
MPE,14,Built-in curriculum tools,yes,"MPE2 ships fixed curriculum stages with an API (`advance_curriculum`, `set_curriculum_stage`) in Simple Tag and Simple Spread, which change the task as training goes on.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_tag/simple_tag.py#L76,Curriculum stages (prey max_speed / accel as fraction of full speed 1.3 / 4.0):
MPE,15,Built-in reward shaping tools,yes,"The original MPE's environment takes a `reward_callback` that it calls every step, and openai/maddpg's `train.py` builds its environment through this hook from a scenario file.",https://github.com/openai/multiagent-particle-envs/blob/83ba4d1aeb00282f7c4acd6912435b3ca642c227/multiagent/environment.py#L14,"def __init__(self, world, reset_callback=None, reward_callback=None,"
MPE,16,Built-in competitive self-play tools,yes,"The companion maddpg `train.py` builds learners for the adversaries and the good agents and updates every one of them each round, so the official code updates the opponents.",https://github.com/openai/maddpg/blob/3ceefa0ada3ff31d633dd0bde8ff95213ce99be3/experiments/train.py#L67,for i in range(num_adversaries):
MPE,16,Built-in competitive self-play tools,yes,"The companion maddpg `train.py` builds learners for the adversaries and the good agents and updates every one of them each round, so the official code updates the opponents.",https://github.com/openai/maddpg/blob/3ceefa0ada3ff31d633dd0bde8ff95213ce99be3/experiments/train.py#L161,"loss = agent.update(trainers, train_step)"
MPE,16,Built-in competitive self-play tools,yes,"The companion maddpg `train.py` builds learners for the adversaries and the good agents and updates every one of them each round, so the official code updates the opponents.",https://github.com/openai/maddpg/blob/3ceefa0ada3ff31d633dd0bde8ff95213ce99be3/experiments/train.py#L19,"parser.add_argument(""--adv-policy"", type=str, default=""maddpg"", help=""policy of adversaries"")"
MPE,16,Built-in competitive self-play tools,yes,"The companion maddpg `train.py` builds learners for the adversaries and the good agents and updates every one of them each round, so the official code updates the opponents.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/README.md?plain=1#L57,"The Simple Adversary, Simple Crypto, Simple Push, Simple Tag, and Simple World Comm environments are adversarial"
MPE,17,Built-in cross-play tools,partial,"The per-agent PettingZoo API lets user code pair any trained policies, but no shipped tool runs cross-play matrices or tournaments, and `train.py` loads only one saved state.",https://arxiv.org/pdf/1706.02275v4#page=7,"To evaluate the quality of policies learned in competitive settings, we pitch MADDPG agents against DDPG agents,"
MPE,17,Built-in cross-play tools,partial,"The per-agent PettingZoo API lets user code pair any trained policies, but no shipped tool runs cross-play matrices or tournaments, and `train.py` loads only one saved state.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/README.md?plain=1#L47,# this is where you would insert your policy
MPE,18,Built-in zero-shot coordination tools,no,"MPE has no tool to evaluate a team built from a mix of systems, and no trained agents are released to serve as partners.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/README.md?plain=1#L59,"Collect Treasure, Simple Formation, Simple Line, Simple Reference, Simple Speaker Listener, and Simple Spread are cooperative environments."
MPE,19,Built-in LLM interface,no,"Observations are number vectors and actions are discrete or continuous controls, with no text observations or action parsing for LLM agents.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/README.md?plain=1#L79,The observation space of an agent is a vector generally composed of the agent's position and velocity
MPE,20,Human play client,partial,"The original MPE includes a basic keyboard-driven interactive policy for testing tasks, while MPE2 lists manual control as unsupported.",https://github.com/openai/multiagent-particle-envs/blob/83ba4d1aeb00282f7c4acd6912435b3ca642c227/README.md?plain=1#L33,contains code for interactive policy based on keyboard input.
MPE,20,Human play client,partial,"The original MPE includes a basic keyboard-driven interactive policy for testing tasks, while MPE2 lists manual control as unsupported.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/simple_tag/simple_tag.py#L11,| Manual Control     | No
MPE,21,Replay viewer,partial,"MPE2 can render live, and `render()` returns the pixel map of each frame, but there is no tool to record games and play them back.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/README.md?plain=1#L97,The `render()` method also returns the pixel map of the rendered area.
MPE,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"The core separates policy agents from scripted agents with an `action_callback`, but no task ships a script, and mixing other controller types needs user code.",https://github.com/Farama-Foundation/MPE2/blob/147a8e88b669de9f0b06d1947c44d5c380c570bb/mpe2/_mpe_utils/core.py#L169,def policy_agents(self) -> list[Agent]:
SMAC,1,JAX / GPU-native simulator,no,"SMAC drives the StarCraft II game engine through its machine-learning API, and that engine runs on the CPU. No part of the simulator runs batched on a GPU.",https://arxiv.org/pdf/1902.04043v5#page=12,"SMAC makes use of the StarCraft II Learning Environment (SC2LE) (Vinyals et al., 2017) to communicate with the StarCraft II engine."
SMAC,2,Classes with distinct abilities,partial,"Only the Medivac has a different action, healing instead of attacking, and it appears only on the MMM and MMM2 maps. On all other maps, unit types share the same actions and differ in stats and in how their attacks work; for example, Banelings explode on their target.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/docs/smac.md?plain=1#L67,"Banelings attack by running against a target and exploding when reaching them, causing damage to a certain area around the target."
SMAC,2,Classes with distinct abilities,partial,"Only the Medivac has a different action, healing instead of attacking, and it appears only on the MMM and MMM2 maps. On all other maps, unit types share the same actions and differ in stats and in how their attacks work; for example, Banelings explode on their target.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/docs/smac.md?plain=1#L79-L85,"| MMM2 |  1 Medivac, 2 Marauders & 7 Marines |  1 Medivac, 3 Marauders & 8 Marines | heterogeneous & asymmetric |"
SMAC,2,Classes with distinct abilities,partial,"Only the Medivac has a different action, healing instead of attacking, and it appears only on the MMM and MMM2 maps. On all other maps, unit types share the same actions and differ in stats and in how their attacks work; for example, Banelings explode on their target.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/docs/smac.md?plain=1#L114,"As healer units, Medivacs must use _heal[agent\_id]_ actions instead of _attack[enemy\_id]_."
SMAC,2,Classes with distinct abilities,partial,"Only the Medivac has a different action, healing instead of attacking, and it appears only on the MMM and MMM2 maps. On all other maps, unit types share the same actions and differ in stats and in how their attacks work; for example, Banelings explode on their target.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L630-L632,"if self.map_type == ""MMM"" and unit.unit_type == self.medivac_id:
                target_unit = self.agents[target_id]
                action_name = ""heal"""
SMAC,3,"Healing, auras, crowd control, ultimates",partial,"Healing by the Medivac is the only one of the four kinds agents can use. The action set is move, attack, stop and heal, with no aura, crowd control or ultimate.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L46-L51,"actions = {
    ""move"": 16,  # target: PointOrUnit
    ""attack"": 23,  # target: PointOrUnit
    ""stop"": 4,  # target: None
    ""heal"": 386,  # Unit
}"
SMAC,3,"Healing, auras, crowd control, ultimates",partial,"Healing by the Medivac is the only one of the four kinds agents can use. The action set is move, attack, stop and heal, with no aura, crowd control or ultimate.",https://arxiv.org/pdf/1902.04043v5#page=9,we plan to make use of the rich skill set of StarCraft II units
SMAC,4,Line of sight and obstacle cover,partial,"Impassable terrain blocks movement on some maps, but an agent sees every unit within its sight radius. The code has no line-of-sight test, so obstacles never hide units.",https://arxiv.org/pdf/1902.04043v5#page=5,"The initial position, number, and type of units in each army varies from scenario to scenario, as does the presence or absence of elevated or impassable terrain."
SMAC,4,Line of sight and obstacle cover,partial,"Impassable terrain blocks movement on some maps, but an agent sees every unit within its sight radius. The code has no line-of-sight test, so obstacles never hide units.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L896,"if self.check_bounds(x, y) and self.pathing_grid[x, y]:"
SMAC,4,Line of sight and obstacle cover,partial,"Impassable terrain blocks movement on some maps, but an agent sees every unit within its sight radius. The code has no line-of-sight test, so obstacles never hide units.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L1014-L1015,"dist < sight_range and e_unit.health > 0
                ):  # visible and alive"
SMAC,5,Body blocking,yes,"The StarCraft II engine handles collision, and ground units cannot walk through enemy ground units. The corridor map is built on Zealots walling off a choke point. Flying Medivacs do not block.",https://arxiv.org/pdf/1902.04043v5#page=12,"Specifically, agents should collectively wall off the choke point (the narrow region of the map) to block enemy attacks from different directions."
SMAC,5,Body blocking,yes,"The StarCraft II engine handles collision, and ground units cannot walk through enemy ground units. The corridor map is built on Zealots walling off a choke point. Flying Medivacs do not block.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L578-L582,"cmd = r_pb.ActionRawUnitCommand(
                ability_id=actions[""move""],
                target_world_space_pos=sc_common.Point2D(
                    x=x, y=y + self._move_amount
                ),"
SMAC,5,Body blocking,yes,"The StarCraft II engine handles collision, and ground units cannot walk through enemy ground units. The corridor map is built on Zealots walling off a choke point. Flying Medivacs do not block.",https://liquipedia.net/starcraft2/Walling,"If two buildings are placed one space apart from each other, that space can be blocked by any unit, as long as it is placed right between them and ordered to Hold Position."
SMAC,6,Built-in train/validation/test maps,no,"Each scenario is one fixed map used for both training and evaluation. There is no train, validation or test split.",https://arxiv.org/pdf/1902.04043v5#page=13,"Our main evaluation metric is the mean win percentage of evaluation episodes as a function of environment steps observed, over the course of training."
SMAC,6,Built-in train/validation/test maps,no,"Each scenario is one fixed map used for both training and evaluation. There is no train, validation or test split.",https://arxiv.org/pdf/2212.07489v2#page=3,lacking the ability to generalise to new settings at test time
SMAC,7,Scenarios with verified solutions,partial,"SMAC ships designed micro-trick scenarios such as `3s_vs_5z` (kiting), corridor (wall off) and `bane_vs_bane` (positioning), but no supplied policy or documented line is shown to win them reliably. In the paper's Table 2, the shipped heuristic AI wins 43 percent on `bane_vs_bane` and 0 percent on corridor, where the best learned median is 1 percent.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/docs/smac.md?plain=1#L93,| bane_vs_bane | 20 Zerglings & 4 Banelings  | 20 Zerglings & 4 Banelings | micro-trick: positioning |
SMAC,7,Scenarios with verified solutions,partial,"SMAC ships designed micro-trick scenarios such as `3s_vs_5z` (kiting), corridor (wall off) and `bane_vs_bane` (positioning), but no supplied policy or documented line is shown to win them reliably. In the paper's Table 2, the shipped heuristic AI wins 43 percent on `bane_vs_bane` and 0 percent on corridor, where the best learned median is 1 percent.",https://arxiv.org/pdf/1902.04043v5#page=14,bane_vs_bane         99        64        94        85          43
SMAC,7,Scenarios with verified solutions,partial,"SMAC ships designed micro-trick scenarios such as `3s_vs_5z` (kiting), corridor (wall off) and `bane_vs_bane` (positioning), but no supplied policy or documented line is shown to win them reliably. In the paper's Table 2, the shipped heuristic AI wins 43 percent on `bane_vs_bane` and 0 percent on corridor, where the best learned median is 1 percent.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L186-L187,Whether or not to use a non-learning heuristic AI (default False).
SMAC,7,Scenarios with verified solutions,partial,"SMAC ships designed micro-trick scenarios such as `3s_vs_5z` (kiting), corridor (wall off) and `bane_vs_bane` (positioning), but no supplied policy or documented line is shown to win them reliably. In the paper's Table 2, the shipped heuristic AI wins 43 percent on `bane_vs_bane` and 0 percent on corridor, where the best learned median is 1 percent.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/docs/smac.md?plain=1#L90-L92,"| 3s_vs_5z | 3 Stalkers | 5 Zealots |  micro-trick: kiting |
| 6h_vs_8z | 6 Hydralisks  | 8 Zealots | micro-trick: focus fire |
| corridor | 6 Zealots  | 24 Zerglings | micro-trick: wall off |"
SMAC,7,Scenarios with verified solutions,partial,"SMAC ships designed micro-trick scenarios such as `3s_vs_5z` (kiting), corridor (wall off) and `bane_vs_bane` (positioning), but no supplied policy or documented line is shown to win them reliably. In the paper's Table 2, the shipped heuristic AI wins 43 percent on `bane_vs_bane` and 0 percent on corridor, where the best learned median is 1 percent.",https://arxiv.org/pdf/1902.04043v5#page=14,corridor          0         0          0        1            0
SMAC,8,Strong scripted opponents,yes,"The built-in StarCraft II AI is the opponent in every game. In the paper's Table 2, IQL, COMA and VDN have a final median test win rate of 0 percent against it on several maps, such as `6h_vs_8z` and corridor.",https://arxiv.org/pdf/1902.04043v5#page=14,Table 2 shows the final median performance (maximum median across the testing intervals within the last 250k of training) of the algorithms tested.
SMAC,8,Strong scripted opponents,yes,"The built-in StarCraft II AI is the opponent in every game. In the paper's Table 2, IQL, COMA and VDN have a final median test win rate of 0 percent against it on several maps, such as `6h_vs_8z` and corridor.",https://arxiv.org/pdf/1902.04043v5#page=14,6h_vs_8z          0         0          0        3            0
SMAC,8,Strong scripted opponents,yes,"The built-in StarCraft II AI is the opponent in every game. In the paper's Table 2, IQL, COMA and VDN have a final median test win rate of 0 percent against it on several maps, such as `6h_vs_8z` and corridor.",https://arxiv.org/pdf/1902.04043v5#page=14,corridor          0         0          0        1            0
SMAC,8,Strong scripted opponents,yes,"The built-in StarCraft II AI is the opponent in every game. In the paper's Table 2, IQL, COMA and VDN have a final median test win rate of 0 percent against it on several maps, such as `6h_vs_8z` and corridor.",https://arxiv.org/pdf/1902.04043v5#page=14,"Table 2: The Test Win Rate % of IQL, COMA, VDN, QMIX and the heuristic-based algorithm."
SMAC,8,Strong scripted opponents,yes,"The built-in StarCraft II AI is the opponent in every game. In the paper's Table 2, IQL, COMA and VDN have a final median test win rate of 0 percent against it on several maps, such as `6h_vs_8z` and corridor.",https://arxiv.org/pdf/1902.04043v5#page=8,"The scenarios shown in Figure 6 are categorised as Super Hard because of the poor performance of all algorithms, with only QMIX making meaningful progress on two of the five."
SMAC,8,Strong scripted opponents,yes,"The built-in StarCraft II AI is the opponent in every game. In the paper's Table 2, IQL, COMA and VDN have a final median test win rate of 0 percent against it on several maps, such as `6h_vs_8z` and corridor.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L337-L341,"create.player_setup.add(type=sc_pb.Participant)
        create.player_setup.add(
            type=sc_pb.Computer,
            race=races[self._bot_race],
            difficulty=difficulties[self.difficulty],"
SMAC,9,Tournament ratings with confidence intervals,no,"There is no rating tool. Each run is scored by its mean test win rate, and results across runs are reported as medians with 25-75% percentiles. The code has no Elo, TrueSkill, tournament or leaderboard.",https://arxiv.org/pdf/1902.04043v5#page=13,Each experiment is repeated using a number of independent training runs and the resulting plots include the median performance as well as the 25-75% percentiles.
SMAC,9,Tournament ratings with confidence intervals,no,"There is no rating tool. Each run is scored by its mean test win rate, and results across runs are reported as medians with 25-75% percentiles. The code has no Elo, TrueSkill, tournament or leaderboard.",https://arxiv.org/pdf/1902.04043v5#page=13,Our main evaluation metric is the mean win percentage of evaluation episodes
SMAC,10,Recurring official tournament,no,"SMAC hosts no official competition or leaderboard, and none was ever held. Its paper only asks researchers to evaluate their methods under standard conditions.",https://arxiv.org/pdf/1902.04043v5#page=13,"To ensure the fairness of the challenge and comparability of results, performances should be evaluated under standardised conditions."
SMAC,11,Released agent population,no,"The GitHub releases hold only map files and learning-curve data (`smac_run_data.json`), with no official trained checkpoints. Third-party QMIX checkpoints exist elsewhere but do not count.",https://api.github.com/repos/oxwhirl/smac/releases/tags/v1,smac_run_data.json
SMAC,11,Released agent population,no,"The GitHub releases hold only map files and learning-curve data (`smac_run_data.json`), with no official trained checkpoints. Third-party QMIX checkpoints exist elsewhere but do not count.",https://openi.pcl.ac.cn/OpenModelZoo/QMIX/raw/branch/master/README.md,目前分别训练了3m，8m，1c3s5z地图，精度如下：
SMAC,11,Released agent population,no,"The GitHub releases hold only map files and learning-curve data (`smac_run_data.json`), with no official trained checkpoints. Third-party QMIX checkpoints exist elsewhere but do not count.",https://openi.pcl.ac.cn/api/v1/repos/OpenModelZoo/QMIX/contents/ckpt/8m,"""name"":""agent.ckpt"",""path"":""ckpt/8m/agent.ckpt"""
SMAC,12,Who-did-what-to-whom metrics,no,"The step info gives only `battle_won`, team counts of dead allies and dead enemies, and an optional `episode_limit` flag. `get_stats` gives only counts of games, wins, timeouts (also reported as draws) and restarts, plus the win rate. Nothing records who damaged, killed or healed whom.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L505-L506,"info[""dead_allies""] = dead_allies"
SMAC,12,Who-did-what-to-whom metrics,no,"The step info gives only `battle_won`, team counts of dead allies and dead enemies, and an optional `episode_limit` flag. `get_stats` gives only counts of games, wins, timeouts (also reported as draws) and restarts, plus the win rate. Nothing records who damaged, killed or healed whom.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L531,"info[""episode_limit""] = True"
SMAC,12,Who-did-what-to-whom metrics,no,"The step info gives only `battle_won`, team counts of dead allies and dead enemies, and an optional `episode_limit` flag. `get_stats` gives only counts of games, wins, timeouts (also reported as draws) and restarts, plus the win rate. Nothing records who damaged, killed or healed whom.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L1692-L1701,"""restarts"": self.force_restarts,"
SMAC,12,Who-did-what-to-whom metrics,no,"The step info gives only `battle_won`, team counts of dead allies and dead enemies, and an optional `episode_limit` flag. `get_stats` gives only counts of games, wins, timeouts (also reported as draws) and restarts, plus the win rate. Nothing records who damaged, killed or healed whom.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L494,"info = {""battle_won"": False}"
SMAC,12,Who-did-what-to-whom metrics,no,"The step info gives only `battle_won`, team counts of dead allies and dead enemies, and an optional `episode_limit` flag. `get_stats` gives only counts of games, wins, timeouts (also reported as draws) and restarts, plus the win rate. Nothing records who damaged, killed or healed whom.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L1697,"""win_rate"": self.battles_won / self.battles_game,"
SMAC,13,Built-in baseline learners,yes,"PyMARL, the official companion framework released with SMAC, ships training scripts for QMIX, COMA, VDN, IQL and QTRAN on SMAC maps.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/README.md?plain=1#L19,"Together with SMAC we also release [PyMARL](https://github.com/oxwhirl/pymarl) - our [PyTorch](https://github.com/pytorch/pytorch) framework for MARL research, which includes implementations of several state-of-the-art algorithms, such as [QMIX](https://arxiv.org/abs/1803.11485) and [COMA](https://arxiv.org/abs/1705.08926)."
SMAC,13,Built-in baseline learners,yes,"PyMARL, the official companion framework released with SMAC, ships training scripts for QMIX, COMA, VDN, IQL and QTRAN on SMAC maps.",https://github.com/oxwhirl/pymarl/blob/c971afdceb34635d31b778021b0ef90d7af51e86/README.md?plain=1#L38,python3 src/main.py --config=qmix --env-config=sc2 with env_args.map_name=2s3z
SMAC,14,Built-in curriculum tools,partial,"The built-in AI difficulty can be set from level 1 (VeryEasy) up, and there are many scenarios, but the user must order them by hand. Neither SMAC nor PyMARL has a curriculum tool.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L113-L114,"difficulty : str, optional
            The difficulty of built-in computer AI bot (default is ""7"")."
SMAC,14,Built-in curriculum tools,partial,"The built-in AI difficulty can be set from level 1 (VeryEasy) up, and there are many scenarios, but the user must order them by hand. Neither SMAC nor PyMARL has a curriculum tool.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L34,"""1"": sc_pb.VeryEasy,"
SMAC,15,Built-in reward shaping tools,partial,"Rewards come from fixed settings such as `reward_sparse`, only-positive rewards, death value, win and defeat bonuses and scale. Neither SMAC nor PyMARL accepts a researcher's own reward function.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L84,"reward_sparse=False,"
SMAC,16,Built-in competitive self-play tools,no,"The second player is always the built-in StarCraft II AI, so a learned team can never face another learned team. There is no self-play code.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L337-L339,"create.player_setup.add(type=sc_pb.Participant)
        create.player_setup.add(
            type=sc_pb.Computer,"
SMAC,16,Built-in competitive self-play tools,no,"The second player is always the built-in StarCraft II AI, so a learned team can never face another learned team. There is no self-play code.",https://arxiv.org/pdf/1902.04043v5#page=4,battling an opposing army under the centralised control of the game’s built-in scripted AI.
SMAC,16,Built-in competitive self-play tools,no,"The second player is always the built-in StarCraft II AI, so a learned team can never face another learned team. There is no self-play code.",https://arxiv.org/pdf/2412.17707v1#page=8,"Furthermore, we replicate the encapsulation of observations, states, and available actions for the agent and expose a similar interface for the opponent to facilitate self-play models."
SMAC,17,Built-in cross-play tools,partial,"There is no cross-play tool, and learned teams cannot play each other. Because `step` takes one action per agent, user code can merge agents from separately trained runs into one team.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L463-L465,"for a_id, action in enumerate(actions_int):
            if not self.heuristic_ai:
                sc_action = self.get_agent_action(a_id, action)"
SMAC,17,Built-in cross-play tools,partial,"There is no cross-play tool, and learned teams cannot play each other. Because `step` takes one action per agent, user code can merge agents from separately trained runs into one team.",https://arxiv.org/pdf/2404.10740#page=18,"we sample a subset of the possible seed pairs, and evaluate the teams that result from merging said seed pairs."
SMAC,18,Built-in zero-shot coordination tools,no,There is no mixed-team evaluation tool and no official pool of trained agents to serve as partners. Third-party ad hoc teamwork work on SMAC is not part of the release.,https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/README.md?plain=1#L21,Data from the runs used in the paper is included [here](https://github.com/oxwhirl/smac/releases/download/v1/smac_run_data.json).
SMAC,18,Built-in zero-shot coordination tools,no,There is no mixed-team evaluation tool and no official pool of trained agents to serve as partners. Third-party ad hoc teamwork work on SMAC is not part of the release.,https://arxiv.org/pdf/2404.10740#page=8,agents must coordinate with teammates that were not available at training time and are out-of-distribution (OOD) (Q2)
SMAC,18,Built-in zero-shot coordination tools,no,There is no mixed-team evaluation tool and no official pool of trained agents to serve as partners. Third-party ad hoc teamwork work on SMAC is not part of the release.,https://arxiv.org/pdf/2404.10740#page=6,Our code is available at https://github.com/carolinewang01/naht.
SMAC,19,Built-in LLM interface,no,"Observations are numeric feature vectors, and actions come from a discrete set such as move, attack, stop and no-op. There is no official text interface. LLM-SMAC (arXiv 2410.16024, now titled SMAC-R1) is third-party work in which an LLM writes decision-tree code.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/docs/smac.md?plain=1#L113,"The discrete set of actions which agents are allowed to take consists of _move[direction]_ (four directions: north, south, east, or west), _attack[enemy_id]_, _stop_ and _no-op_."
SMAC,19,Built-in LLM interface,no,"Observations are numeric feature vectors, and actions come from a discrete set such as move, attack, stop and no-op. There is no official text interface. LLM-SMAC (arXiv 2410.16024, now titled SMAC-R1) is third-party work in which an LLM writes decision-tree code.",https://arxiv.org/abs/2410.16024v1,"In this paper, we propose a novel approach to solving SMAC tasks called LLM-SMAC."
SMAC,19,Built-in LLM interface,no,"Observations are numeric feature vectors, and actions come from a discrete set such as move, attack, stop and no-op. There is no official text interface. LLM-SMAC (arXiv 2410.16024, now titled SMAC-R1) is third-party work in which an LLM writes decision-tree code.",https://arxiv.org/abs/2410.16024v1,"In our framework, agents leverage large language models (LLMs) to generate decision tree code by providing task descriptions."
SMAC,19,Built-in LLM interface,no,"Observations are numeric feature vectors, and actions come from a discrete set such as move, attack, stop and no-op. There is no official text interface. LLM-SMAC (arXiv 2410.16024, now titled SMAC-R1) is third-party work in which an LLM writes decision-tree code.",https://arxiv.org/abs/2410.16024v3,SMAC-R1: The Emergence of Intelligence in Decision-Making Tasks
SMAC,19,Built-in LLM interface,no,"Observations are numeric feature vectors, and actions come from a discrete set such as move, attack, stop and no-op. There is no official text interface. LLM-SMAC (arXiv 2410.16024, now titled SMAC-R1) is third-party work in which an LLM writes decision-tree code.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/docs/smac.md?plain=1#L102,"The feature vector observed by each agent contains the following attributes for both allied and enemy units within the sight range: _distance_, _relative x_, _relative y_, _health_, _shield_, and _unit\_type_"
SMAC,20,Human play client,no,"There is no play client. The only human-related code is a render mode, and the docs note that the setting differs from how humans play the game.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/docs/smac.md?plain=1#L130,This setting differs from how humans play the actual game
SMAC,21,Replay viewer,yes,"`save_replay` records games, and the saved replay files play back in the StarCraft II client.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/README.md?plain=1#L109,You can watch the saved replay directly within the StarCraft II client on MacOS/Windows by *clicking on the corresponding Replay file*.
SMAC,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"`step` takes one action per agent, so user code can put different controllers in different slots. The only built-in option is `heuristic_ai`, a single switch for the whole team.",https://github.com/oxwhirl/smac/blob/d6aab33f76abc3849c50463a8592a84f59a5ef84/smac/env/starcraft2/starcraft2.py#L186-L187,"heuristic_ai: bool, optional / Whether or not to use a non-learning heuristic AI (default False)."
SMACv2,1,JAX / GPU-native simulator,no,"SMACv2 drives the StarCraft II engine through Blizzard's machine-learning API and PySC2, and that engine runs on the CPU. The paper ran two of its experiment sets on 80-core CPU machines with NVIDIA GPUs.",https://arxiv.org/pdf/2212.07489v2#page=17,Experiments for this section were conducted on 80-core CPU machines with NVIDIA GeForce RTX 2080 Ti or Tesla V100-SXM2-16GB GPUs.
SMACv2,1,JAX / GPU-native simulator,no,"SMACv2 drives the StarCraft II engine through Blizzard's machine-learning API and PySC2, and that engine runs on the CPU. The paper ran two of its experiment sets on 80-core CPU machines with NVIDIA GPUs.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/README.md?plain=1#L5,It makes use of Blizzard’s StarCraft II Machine Learning API as well as Deepmind’s PySC2.
SMACv2,2,Classes with distinct abilities,partial,"Only the Terran Medivac has a different action, healing allies instead of attacking, so distinct abilities appear only in the Terran tasks. All other units share the same actions and attack enemies. They differ in stats and in how their attacks work; for example, the Zerg baneling explodes on its target.",https://arxiv.org/pdf/2212.07489v2#page=21,Zerg has the baneling unit. This is a suicidal unit which deals area-of-effect damage to enemy units by rolling into them and exploding.
SMACv2,2,Classes with distinct abilities,partial,"Only the Terran Medivac has a different action, healing allies instead of attacking, so distinct abilities appear only in the Terran tasks. All other units share the same actions and attack enemies. They differ in stats and in how their attacks work; for example, the Zerg baneling explodes on its target.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L834,"action_name = ""attack"""
SMACv2,2,Classes with distinct abilities,partial,"Only the Terran Medivac has a different action, healing allies instead of attacking, so distinct abilities appear only in the Terran tasks. All other units share the same actions and attack enemies. They differ in stats and in how their attacks work; for example, the Zerg baneling explodes on its target.",https://arxiv.org/pdf/2212.07489v2#page=21,Terran has the medivac unit. This is a healing unit that cannot attack the enemy and so is only spawned sparingly.
SMACv2,2,Classes with distinct abilities,partial,"Only the Terran Medivac has a different action, healing allies instead of attacking, so distinct abilities appear only in the Terran tasks. All other units share the same actions and attack enemies. They differ in stats and in how their attacks work; for example, the Zerg baneling explodes on its target.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L826-L831,"self.map_type in [""MMM"", ""terran_gen""]
                and unit.unit_type == self.medivac_id
            ):
                target_unit = self.agents[target_id]
                action_name = ""heal"""
SMACv2,3,"Healing, auras, crowd control, ultimates",partial,"Healing by the Medivac is the only one of the four kinds agents can use. The agent action set is move, attack, stop and heal; abilities such as Blink or Stimpack are not exposed.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/README.md?plain=1#L81,Medivacs are healing-only units
SMACv2,3,"Healing, auras, crowd control, ultimates",partial,"Healing by the Medivac is the only one of the four kinds agents can use. The agent action set is move, attack, stop and heal; abilities such as Blink or Stimpack are not exposed.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L49-L54,"actions = {
    ""move"": 16,  # target: PointOrUnit
    ""attack"": 23,  # target: PointOrUnit
    ""stop"": 4,  # target: None
    ""heal"": 386,  # Unit
}"
SMACv2,4,Line of sight and obstacle cover,no,"Visibility depends on distance or an optional view cone, plus a random draw in the optional EPO setting, never on obstacles. All SMACv2 tasks use the open `32x32_flat` map, which has no placed objects.",https://arxiv.org/pdf/2212.07489v2#page=2,"the extended partial observability challenge (EPO), where we only allow the first agent to spot an enemy to see it for certain when it is in range."
SMACv2,4,Line of sight and obstacle cover,no,"Visibility depends on distance or an optional view cone, plus a random draw in the optional EPO setting, never on obstacles. All SMACv2 tasks use the open `32x32_flat` map, which has no placed objects.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L1544,if draw < self.prob_obs_enemy:
SMACv2,4,Line of sight and obstacle cover,no,"Visibility depends on distance or an optional view cone, plus a random draw in the optional EPO setting, never on obstacles. All SMACv2 tasks use the open `32x32_flat` map, which has no placed objects.",https://raw.githubusercontent.com/oxwhirl/smacv2/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/maps/SMAC_Maps/32x32_flat.SC2Map,"<PlacedObjects Version=""27""/>"
SMACv2,4,Line of sight and obstacle cover,no,"Visibility depends on distance or an optional view cone, plus a random draw in the optional EPO setting, never on obstacles. All SMACv2 tasks use the open `32x32_flat` map, which has no placed objects.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L1532-L1536,"enemy_visible = (
                    self.is_position_in_cone(agent_id, e_unit.pos)
                    if self.conic_fov
                    else dist < sight_range
                )"
SMACv2,4,Line of sight and obstacle cover,no,"Visibility depends on distance or an optional view cone, plus a random draw in the optional EPO setting, never on obstacles. All SMACv2 tasks use the open `32x32_flat` map, which has no placed objects.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/maps/smac_maps.py#L25,"""map_name"": ""32x32_flat"","
SMACv2,5,Body blocking,yes,"The StarCraft II engine handles collision, so ground units cannot walk through each other; the official docs ask units in the `corridor` map to wall off a choke point. The flying Medivac and the Colossus, which has no ground collision in the map's unit data, are the exceptions.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/docs/smac.md?plain=1#L68,"Specifically, agents should collectively wall off the choke point (the narrow region of the map) to block enemy attacks from different directions."
SMACv2,5,Body blocking,yes,"The StarCraft II engine handles collision, so ground units cannot walk through each other; the official docs ask units in the `corridor` map to wall off a choke point. The flying Medivac and the Colossus, which has no ground collision in the map's unit data, are the exceptions.",https://arxiv.org/pdf/2212.07489v2#page=4,corridor requires six zealots to block off a narrow corridor to defeat twenty-four zerglings without being swarmed from all sides
SMACv2,6,Built-in train/validation/test maps,no,"Test episodes are fresh random draws from the same distribution as training, on the same `32x32_flat` map. There are no held-out maps, seeds or levels.",https://arxiv.org/pdf/2212.07489v2#page=7,These probabilities are the same at test time and train time.
SMACv2,6,Built-in train/validation/test maps,no,"Test episodes are fresh random draws from the same distribution as training, on the same `32x32_flat` map. There are no held-out maps, seeds or levels.",https://sites.google.com/view/smacv2,require agents to generalise to previously unseen settings (from the same distribution) during evaluation
SMACv2,7,Scenarios with verified solutions,no,"All official tasks are procedurally generated full battles with random starts, not fixed scenarios. The old SMAC micro-trick map files still sit in the repo but do not work in SMACv2.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/README.md?plain=1#L244,"For now, SMAC is not backwards compatible with old SMAC maps, although we will implement this if there is enough demand."
SMACv2,7,Scenarios with verified solutions,no,"All official tasks are procedurally generated full battles with random starts, not fixed scenarios. The old SMAC micro-trick map files still sit in the repo but do not work in SMACv2.",https://github.com/oxwhirl/smacv2/issues/30#issuecomment-1711409885,"So because of changes to the way that we start SMACv2, SMACv1 maps are not compatible with SMACv2."
SMACv2,8,Strong scripted opponents,yes,"The built-in StarCraft II AI is the opponent in every game. The paper reports very low win rates against it on the asymmetric maps. In the official results file, QMIX's last test win rates on `zerg_20_vs_20` are 22 to 38 percent across its six runs.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/README.md?plain=1#L132,The smacv2 repo contains the [results](https://github.com/oxwhirl/smacv2/tree/main/smacv2/examples/results) of MAPPO and QMIX baselines that you can compare now.
SMACv2,8,Strong scripted opponents,yes,"The built-in StarCraft II AI is the opponent in every game. The paper reports very low win rates against it on the asymmetric maps. In the official results file, QMIX's last test win rates on `zerg_20_vs_20` are 22 to 38 percent across its six runs.",https://arxiv.org/pdf/2212.07489v2#page=9,"By contrast, on the asymmetric maps, win rates are very low, particularly on the 20_vs_23 scenarios. Additionally, there is no real change in difficulty as the number of agents scales. However, the maps do not seem uniformly difficult, with all algorithms struggling with the Zerg scenarios more than other maps."
SMACv2,8,Strong scripted opponents,yes,"The built-in StarCraft II AI is the opponent in every game. The paper reports very low win rates against it on the asymmetric maps. In the official results file, QMIX's last test win rates on `zerg_20_vs_20` are 22 to 38 percent across its six runs.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L455-L460,"create.player_setup.add(type=sc_pb.Participant)
        create.player_setup.add(
            type=sc_pb.Computer,
            race=races[self._bot_race],
            difficulty=difficulties[self.difficulty],
        )"
SMACv2,9,Tournament ratings with confidence intervals,no,"There is no rating tool. Results are reported as mean test win rates, and the code has no Elo, TrueSkill, tournament or leaderboard.",https://arxiv.org/pdf/2212.07489v2#page=8,mean test win rate
SMACv2,10,Recurring official tournament,no,"SMACv2 hosts no official competition or leaderboard, and none was ever held.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/README.md?plain=1#L9,Videos of learned policies are available on [our website](https://sites.google.com/view/smacv2).
SMACv2,11,Released agent population,yes,"The official guide links the companion repo `pymarl2`, whose `smacv2-feature-inferrability` branch stores trained QMIX weights for SMACv2 in `results_smac2_final_run`. These 27 checkpoints, one for each of 3 races, 3 team sizes (5, 10 or 20) and 3 seeds, download on the check date.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/RUNNING_EXPERIMENTS.md?plain=1#L68,See the README in the [pymarl2 repo](https://github.com/benellis3/pymarl2/tree/smacv2-feature-inferrability)
SMACv2,11,Released agent population,yes,"The official guide links the companion repo `pymarl2`, whose `smacv2-feature-inferrability` branch stores trained QMIX weights for SMACv2 in `results_smac2_final_run`. These 27 checkpoints, one for each of 3 races, 3 team sizes (5, 10 or 20) and 3 seeds, download on the check date.",https://github.com/benellis3/pymarl2/blob/48ab2dca7aed0d048e9a4851dd4472e658c5a8b4/README.md?plain=1#L47,The weights of the trained QMIX policies are saved in `results_smac1` and `results_smac2_final_run`.
SMACv2,11,Released agent population,yes,"The official guide links the companion repo `pymarl2`, whose `smacv2-feature-inferrability` branch stores trained QMIX weights for SMACv2 in `results_smac2_final_run`. These 27 checkpoints, one for each of 3 races, 3 team sizes (5, 10 or 20) and 3 seeds, download on the check date.",https://github.com/benellis3/pymarl2/blob/48ab2dca7aed0d048e9a4851dd4472e658c5a8b4/README.md?plain=1#L54,checkpoint_path=results_smac2_final_run/10gen_protoss/5/0/models
SMACv2,12,Who-did-what-to-whom metrics,no,"The only metrics are team totals: win flag, dead allies, dead enemies, win rate, timeouts and restarts. Nothing records who damaged, killed or healed whom.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L681-L682,"info[""dead_allies""] = dead_allies
        info[""dead_enemies""] = dead_enemies"
SMACv2,12,Who-did-what-to-whom metrics,no,"The only metrics are team totals: win flag, dead allies, dead enemies, win rate, timeouts and restarts. Nothing records who damaged, killed or healed whom.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L2627-L2630,"""battles_won"": self.battles_won,
            ""battles_game"": self.battles_game,
            ""battles_draw"": self.timeouts,
            ""win_rate"": self.battles_won / self.battles_game,"
SMACv2,13,Built-in baseline learners,yes,"The official guide gives scripts to train QMIX and MAPPO in the companion repos pymarl2 and mappo, and the main repo adds RLlib PPO and QMIX examples.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/RUNNING_EXPERIMENTS.md?plain=1#L12-L13,"1. Clone the pymarl2 repository:
```git clone https://github.com/benellis3/pymarl2.git```"
SMACv2,13,Built-in baseline learners,yes,"The official guide gives scripts to train QMIX and MAPPO in the companion repos pymarl2 and mappo, and the main repo adds RLlib PPO and QMIX examples.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/RUNNING_EXPERIMENTS.md?plain=1#L23-L24,"1. Clone the MAPPO repository:
```git clone https://github.com/benellis3/mappo.git```"
SMACv2,14,Built-in curriculum tools,partial,"Users can change the task distribution (unit types, start positions, team sizes) and the AI difficulty, or pass their own per-episode config to `reset`, but must order them by hand. There is no schedule, stage or progress tool.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L519,"def reset(self, episode_config={}):"
SMACv2,14,Built-in curriculum tools,partial,"Users can change the task distribution (unit types, start positions, team sizes) and the AI difficulty, or pass their own per-episode config to `reset`, but must order them by hand. There is no schedule, stage or progress tool.",https://arxiv.org/pdf/2212.07489v2#page=7,By only implementing a small Distribution class one can easily change how these are generated.
SMACv2,14,Built-in curriculum tools,partial,"Users can change the task distribution (unit types, start positions, team sizes) and the AI difficulty, or pass their own per-episode config to `reset`, but must order them by hand. There is no schedule, stage or progress tool.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L79,"difficulty=""7"","
SMACv2,15,Built-in reward shaping tools,partial,"It keeps SMAC's fixed reward settings, such as `reward_sparse`, and has no hook for a researcher's own reward function.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L96,"reward_sparse=False,"
SMACv2,16,Built-in competitive self-play tools,no,"Every game sets one learner player against the built-in Computer player, so learned teams only face the built-in AI. The paper leaves controlling both sides to future work.",https://arxiv.org/pdf/2212.07489v2#page=27,"Whilst the scenarios in SMACv2 involve battles between two armies of units, only one side can be controlled by RL agents."
SMACv2,16,Built-in competitive self-play tools,no,"Every game sets one learner player against the built-in Computer player, so learned teams only face the built-in AI. The paper leaves controlling both sides to future work.",https://arxiv.org/pdf/2212.07489v2#page=27,We leave the implementation of this functionality as future work.
SMACv2,17,Built-in cross-play tools,partial,"There is no cross-play tool, and teams cannot be played against each other. Because `step` takes one action per agent, user code can mix agents from separately trained runs into one team.",https://github.com/oxwhirl/smacv2/issues/20#issuecomment-1598540537,This isn't in our plans at the moment as it requires some reasonable engineering work
SMACv2,17,Built-in cross-play tools,partial,"There is no cross-play tool, and teams cannot be played against each other. Because `step` takes one action per agent, user code can mix agents from separately trained runs into one team.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L612-L614,"def step(self, actions):
        """"""A single environment step. Returns reward, terminated, info.""""""
        actions_int = [int(a) for a in actions]"
SMACv2,17,Built-in cross-play tools,partial,"There is no cross-play tool, and teams cannot be played against each other. Because `step` takes one action per agent, user code can mix agents from separately trained runs into one team.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/examples/random_agents.py#L70-L76,for agent_id in range(n_agents):
SMACv2,18,Built-in zero-shot coordination tools,partial,"The companion repo `pymarl2`, linked from the official guide, offers a downloadable pool of trained SMACv2 QMIX checkpoints. No tool evaluates mixed teams: `step` takes one list with an action for each allied agent, so mixing systems needs the researcher's own code.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/RUNNING_EXPERIMENTS.md?plain=1#L68,See the README in the [pymarl2 repo](https://github.com/benellis3/pymarl2/tree/smacv2-feature-inferrability)
SMACv2,18,Built-in zero-shot coordination tools,partial,"The companion repo `pymarl2`, linked from the official guide, offers a downloadable pool of trained SMACv2 QMIX checkpoints. No tool evaluates mixed teams: `step` takes one list with an action for each allied agent, so mixing systems needs the researcher's own code.",https://github.com/benellis3/pymarl2/blob/48ab2dca7aed0d048e9a4851dd4472e658c5a8b4/README.md?plain=1#L47,The weights of the trained QMIX policies are saved in `results_smac1` and `results_smac2_final_run`.
SMACv2,18,Built-in zero-shot coordination tools,partial,"The companion repo `pymarl2`, linked from the official guide, offers a downloadable pool of trained SMACv2 QMIX checkpoints. No tool evaluates mixed teams: `step` takes one list with an action for each allied agent, so mixing systems needs the researcher's own code.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L612-L623,"for a_id, action in enumerate(actions_int):"
SMACv2,19,Built-in LLM interface,no,Observations are numeric feature vectors and actions are integer indices. There is no text interface; SMAC-Talk (arXiv 2606.04202) and LLM-PySC2 (arXiv 2411.05348) are third-party wrappers.,https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L1464,"def get_obs_agent(self, agent_id, fully_observable=False):"
SMACv2,20,Human play client,no,There is no play client. The only human-related code is a render mode.,https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/render.py#L80,"if mode == ""human"":"
SMACv2,21,Replay viewer,yes,"`save_replay` records games, and the saved replay files play back in the StarCraft II client.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L1112-L1118,def save_replay(self):
SMACv2,21,Replay viewer,yes,"`save_replay` records games, and the saved replay files play back in the StarCraft II client.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L1112-L1118,replay_path = self._run_config.save_replay(
SMACv2,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"`step` takes one action per agent, so user code can put different controllers in different slots. The only built-in option is `heuristic_ai`, a single switch for the whole team.",https://github.com/oxwhirl/smacv2/blob/577ab5a2cff2391f8df582da5731ea9cd6adf3c6/smacv2/env/starcraft2/starcraft2.py#L113,"heuristic_ai=False,"
GRF,1,JAX / GPU-native simulator,no,The Football Engine is a C++ game engine that runs on the CPU. The repo has no JAX or CUDA simulator.,https://arxiv.org/pdf/1907.11180#page=4,The Football Engine is written in highly optimized C++ code
GRF,2,Classes with distinct abilities,partial,"Every controlled player uses the same 19-action set, and players differ only in stats such as speed, accuracy and tiredness. Goalkeeper saves are used only by the built-in AI, not by agents.",https://arxiv.org/pdf/1907.11180#page=3,"Players on a team have different statistics1 , such as speed or accuracy and get tired over time."
GRF,2,Classes with distinct abilities,partial,"Every controlled player uses the same 19-action set, and players differ only in stats such as speed, accuracy and tiredness. Goalkeeper saves are used only by the built-in AI, not by agents.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/doc/observation.md#L145,### Default action set
GRF,2,Classes with distinct abilities,partial,"Every controlled player uses the same 19-action set, and players differ only in stats such as speed, accuracy and tiredness. Goalkeeper saves are used only by the built-in AI, not by agents.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/third_party/gfootball_engine/src/onthepitch/player/controller/playercontroller.cpp#L303,if (CastPlayer()->GetFormationEntry().role != e_PlayerRole_GK) return;
GRF,3,"Healing, auras, crowd control, ultimates",partial,"An agent's sliding or standing tackle can trip an opponent and interrupt what they are doing, which is one kind of crowd control. There is no healing, aura or ultimate.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/third_party/gfootball_engine/src/onthepitch/match.cpp#L1567-L1569,int tripType = 3; // sliding
GRF,3,"Healing, auras, crowd control, ultimates",partial,"An agent's sliding or standing tackle can trip an opponent and interrupt what they are doing, which is one kind of crowd control. There is no healing, aura or ultimate.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/doc/observation.md#L176,"`action_sliding` = 16, perform a slide (effective when not having a ball)."
GRF,4,Line of sight and obstacle cover,no,"The pitch has no obstacles, and the raw observation gives every player's position, so nothing blocks sight.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/doc/observation.md#L15,"`left_team` - N-elements vector with [x, y] positions of players."
GRF,4,Line of sight and obstacle cover,no,"The pitch has no obstacles, and the raw observation gives every player's position, so nothing blocks sight.",https://arxiv.org/pdf/1907.11180#page=3,a small map in the bottom middle part of the frame from which the position of all players can be inferred in principle.
GRF,5,Body blocking,yes,"Every 10 ms frame, the engine pushes apart any two players closer than 0.72 m. A runner can shove a blocker but never pass through to the other side.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/third_party/gfootball_engine/src/onthepitch/match.cpp#L1311-L1312,Vector3 offset1 = (p1pos - p2pos).GetNormalized(0) * (bouncePlayerRadius - distance * 0.5f) * (1.0f - bounceBias0to1) * 2.0f;
GRF,5,Body blocking,yes,"Every 10 ms frame, the engine pushes apart any two players closer than 0.72 m. A runner can shove a blocker but never pass through to the other side.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/third_party/gfootball_engine/src/onthepitch/match.cpp#L1347,offset1.NormalizeMax(sprintVelocity * 0.01f);
GRF,5,Body blocking,yes,"Every 10 ms frame, the engine pushes apart any two players closer than 0.72 m. A runner can shove a blocker but never pass through to the other side.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/third_party/gfootball_engine/src/gamedefines.hpp#L32,const float sprintVelocity = 8.0f;
GRF,6,Built-in train/validation/test maps,no,"GRF ships the Football Benchmarks, the Football Academy and a few other levels, such as `5_vs_5` and `11_vs_11_kaggle`. None of them forms a train, validation or test split, and no level is held out.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/scenarios/5_vs_5.py#L22,def build_scenario(builder):
GRF,6,Built-in train/validation/test maps,no,"GRF ships the Football Benchmarks, the Football Academy and a few other levels, such as `5_vs_5` and `11_vs_11_kaggle`. None of them forms a train, validation or test split, and no level is held out.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/scenarios/11_vs_11_kaggle.py#L23,def build_scenario(builder):
GRF,6,Built-in train/validation/test maps,no,"GRF ships the Football Benchmarks, the Football Academy and a few other levels, such as `5_vs_5` and `11_vs_11_kaggle`. None of them forms a train, validation or test split, and no level is held out.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/doc/scenarios.md#L2,We provide two sets of scenarios/levels:
GRF,7,Scenarios with verified solutions,partial,"GRF ships 11 designed Academy scenarios, such as `academy_3_vs_1_with_keeper`. Only one has a scripted, verified solution: a unit test that runs right and scores on `academy_empty_goal`.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/doc/scenarios.md#L9,Football Academy - with a total of 11 scenarios
GRF,7,Scenarios with verified solutions,partial,"GRF ships 11 designed Academy scenarios, such as `academy_3_vs_1_with_keeper`. Only one has a scripted, verified solution: a unit test that runs right and scores on `academy_empty_goal`.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/env/football_env_test.py#L220,cfg['level'] = 'academy_empty_goal'
GRF,7,Scenarios with verified solutions,partial,"GRF ships 11 designed Academy scenarios, such as `academy_3_vs_1_with_keeper`. Only one has a scripted, verified solution: a unit test that runs right and scores on `academy_empty_goal`.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/env/football_env_test.py#L223,"o, reward, done, _ = env.step(football_action_set.action_right)"
GRF,7,Scenarios with verified solutions,partial,"GRF ships 11 designed Academy scenarios, such as `academy_3_vs_1_with_keeper`. Only one has a scripted, verified solution: a unit test that runs right and scores on `academy_empty_goal`.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/env/football_env_test.py#L226,"self.assertEqual(reward, 1)"
GRF,7,Scenarios with verified solutions,partial,"GRF ships 11 designed Academy scenarios, such as `academy_3_vs_1_with_keeper`. Only one has a scripted, verified solution: a unit test that runs right and scores on `academy_empty_goal`.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/doc/scenarios.md#L28,__academy_3_vs_1_with_keeper__ - Three of our players try to score from the
GRF,7,Scenarios with verified solutions,partial,"GRF ships 11 designed Academy scenarios, such as `academy_3_vs_1_with_keeper`. Only one has a scripted, verified solution: a unit test that runs right and scores on `academy_empty_goal`.",https://arxiv.org/pdf/1907.11180#page=6,these scenarios can be considered “unit tests” for reinforcement learning algorithms
GRF,8,Strong scripted opponents,yes,"GRF ships a rule-based bot with adjustable difficulty. In the paper's Tables 5 and 6, the average goal difference against the hard bot is negative for PPO at 20M and 50M steps and for IMPALA and DQN at 20M steps, under either reward.",https://arxiv.org/pdf/1907.11180#page=3,The environment controls the opponent team by means of a rule-based bot
GRF,8,Strong scripted opponents,yes,"GRF ships a rule-based bot with adjustable difficulty. In the paper's Tables 5 and 6, the average goal difference against the hard bot is negative for PPO at 20M and 50M steps and for IMPALA and DQN at 20M steps, under either reward.",https://arxiv.org/pdf/1907.11180#page=9,In this section we provide for comparison the means and std values of 5 runs for all algorithms in Football Benchmarks.
GRF,8,Strong scripted opponents,yes,"GRF ships a rule-based bot with adjustable difficulty. In the paper's Tables 5 and 6, the average goal difference against the hard bot is negative for PPO at 20M and 50M steps and for IMPALA and DQN at 20M steps, under either reward.",https://arxiv.org/pdf/1907.11180#page=9,Table 5: Benchmark results for S CORING reward.
GRF,8,Strong scripted opponents,yes,"GRF ships a rule-based bot with adjustable difficulty. In the paper's Tables 5 and 6, the average goal difference against the hard bot is negative for PPO at 20M and 50M steps and for IMPALA and DQN at 20M steps, under either reward.",https://arxiv.org/pdf/1907.11180#page=9,Table 6: Benchmark results for C HECKPOINT reward.
GRF,8,Strong scripted opponents,yes,"GRF ships a rule-based bot with adjustable difficulty. In the paper's Tables 5 and 6, the average goal difference against the hard bot is negative for PPO at 20M and 50M steps and for IMPALA and DQN at 20M steps, under either reward.",https://arxiv.org/pdf/1907.11180#page=9,Those numbers were presented in the main paper in Figure 4.
GRF,8,Strong scripted opponents,yes,"GRF ships a rule-based bot with adjustable difficulty. In the paper's Tables 5 and 6, the average goal difference against the hard bot is negative for PPO at 20M and 50M steps and for IMPALA and DQN at 20M steps, under either reward.",https://arxiv.org/pdf/1907.11180#page=5,"Figure 4: Average Goal Difference on the Football Benchmarks for IMPALA, PPO and Ape-X DQN"
GRF,8,Strong scripted opponents,yes,"GRF ships a rule-based bot with adjustable difficulty. In the paper's Tables 5 and 6, the average goal difference against the hard bot is negative for PPO at 20M and 50M steps and for IMPALA and DQN at 20M steps, under either reward.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/scenarios/11_vs_11_hard_stochastic.py#L24,builder.config().right_team_difficulty = 0.95
GRF,9,Tournament ratings with confidence intervals,partial,"The official GRF League server showed ratings with uncertainty, for example ""1934 plus or minus 165"". The repo itself has no rating tool.",https://web.archive.org/web/20200522114558/https://research-football.dev/11vs11/ranking,CY:tiger 1934 ±165
GRF,10,Recurring official tournament,no,"No official competition was running when checked. The GRF League server (about 2019 to 2020) is offline, and the one Kaggle competition closed in December 2020.",https://web.archive.org/web/20210126224412/https://www.kaggle.com/c/google-football,"""deadline"":""2020-12-11T23:59:00Z"""
GRF,10,Recurring official tournament,no,"No official competition was running when checked. The GRF League server (about 2019 to 2020) is offline, and the one Kaggle competition closed in December 2020.",https://web.archive.org/web/20200806065038/https://research-football.dev/about,"The GRF League is a server that allows various agents (bots, trained ML models) to compete in the GRF environment."
GRF,11,Released agent population,no,"Two official PPO checkpoints were released, but both download links returned HTTP 403 Access Denied when checked, so they cannot be downloaded.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/README.md#L179,We provide trained PPO checkpoints for the following scenarios:
GRF,11,Released agent population,no,"Two official PPO checkpoints were released, but both download links returned HTTP 403 Access Denied when checked, so they cannot be downloaded.",https://storage.googleapis.com/gfootball-public-bucket/trained_model_11_vs_11_easy_stochastic,Anonymous caller does not have storage.objects.get access to the Google Cloud Storage object.
GRF,12,Who-did-what-to-whom metrics,no,"The info dict carries only the score reward and, when trace dumps are written, a list of those dumps. No metric records who passed to, tackled or fouled whom.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/env/football_env_core.py#L256-L257,info['dumps'] = dumps
GRF,12,Who-did-what-to-whom metrics,no,"The info dict carries only the score reward and, when trace dumps are written, a list of those dumps. No metric records who passed to, tackled or fouled whom.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/env/football_env.py#L182,info['score_reward'] = score_reward
GRF,13,Built-in baseline learners,yes,The official repo ships a configurable PPO training script (`run_ppo2.py`) and shell scripts that reproduce the paper's PPO results. Multi-agent training gets a simpler RLlib example.,https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/README.md#L132,`python3 -m gfootball.examples.run_ppo2 --level=academy_empty_goal_close`
GRF,13,Built-in baseline learners,yes,The official repo ships a configurable PPO training script (`run_ppo2.py`) and shell scripts that reproduce the paper's PPO results. Multi-agent training gets a simpler RLlib example.,https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/README.md#L139-L142,"In order to reproduce PPO results from the paper, please refer to:"
GRF,14,Built-in curriculum tools,partial,"Difficulty can be adjusted through bot strength from 0 to 1 and graded Academy scenarios, but no tool orders them into stages. The user must sequence them by hand.",https://arxiv.org/pdf/1907.11180#page=3,"also provides ways to adjust difficulty, both via a strengthadjustable opponent and via diverse and customizable scenarios in Football Academy"
GRF,14,Built-in curriculum tools,partial,"Difficulty can be adjusted through bot strength from 0 to 1 and graded Academy scenarios, but no tool orders them into stages. The user must sequence them by hand.",https://arxiv.org/pdf/1907.11180#page=2,a set of progressively harder and diverse reinforcement learning scenarios
GRF,15,Built-in reward shaping tools,partial,"The `rewards` argument picks only from two named built-in rewards, scoring and checkpoints. It does not accept a researcher's own reward function.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/env/__init__.py#L156,Currently supported rewards are 'scoring' and 'checkpoints'.
GRF,16,Built-in competitive self-play tools,partial,"Both teams can be controlled by learned agents, and a saved checkpoint can be the opponent through `extra_players`. No script runs self-play training or keeps an opponent pool, so the user writes that loop.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/CHANGELOG#L118,This allows for controling players in both teams by a single agent (useful for self-play).
GRF,16,Built-in competitive self-play tools,partial,"Both teams can be controlled by learned agents, and a saved checkpoint can be the opponent through `extra_players`. No script runs self-play training or keeps an opponent pool, so the user writes that loop.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/README.md#L190,"In order to train against a checkpoint, you can pass 'extra_players' argument to create_environment function."
GRF,17,Built-in cross-play tools,yes,"The `players` flag of `play_game` loads two chosen saved checkpoints and plays them against each other, which evaluates independently trained agents head to head.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/doc/multi_agent.md#L5,`players` command line parameter is a comma-separated lists of players for both teams.
GRF,17,Built-in cross-play tools,yes,"The `players` flag of `play_game` loads two chosen saved checkpoints and plays them against each other, which evaluates independently trained agents head to head.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/README.md#L176,"`python3 -m gfootball.play_game --players ""keyboard:left_players=1;ppo2_cnn:right_players=1,checkpoint=$YOUR_PATH""`"
GRF,18,Built-in zero-shot coordination tools,partial,"The game runner fills each team from a list of controllers, so learned, scripted and human controllers can share a team, but the two released checkpoints are dead links, so there is no partner pool.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/env/config.py#L43,"d = {'left_players': 0,"
GRF,18,Built-in zero-shot coordination tools,partial,"The game runner fills each team from a list of controllers, so learned, scripted and human controllers can share a team, but the two released checkpoints are dead links, so there is no partner pool.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/play_game.py#L33,"Semicolon separated list of players, single keyboard"
GRF,18,Built-in zero-shot coordination tools,partial,"The game runner fills each team from a list of controllers, so learned, scripted and human controllers can share a team, but the two released checkpoints are dead links, so there is no partner pool.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/doc/multi_agent.md#L12,You can implement your own player controlling multiple players by adding its implementation
GRF,19,Built-in LLM interface,no,"Observations are raw numbers, minimaps or pixels, and actions are integer IDs, with no text interface. Third-party LLM wrappers exist (arXiv 2506.04251, MageBench arXiv 2412.04531).",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/doc/observation.md#L145,### Default action set
GRF,19,Built-in LLM interface,no,"Observations are raw numbers, minimaps or pixels, and actions are integer IDs, with no text interface. Third-party LLM wrappers exist (arXiv 2506.04251, MageBench arXiv 2412.04531).",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/doc/observation.md#L15,"`left_team` - N-elements vector with [x, y] positions of players."
GRF,20,Human play client,yes,The official game can be played by humans with a keyboard or gamepad through `play_game`.,https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/README.md#L151,The game defines following keyboard mapping (for the `keyboard` player type):
GRF,21,Replay viewer,yes,Games can be saved as pickled episode traces and played back later with the `replay.py` script.,https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/doc/saving_replays.md#L6,Pickled episode trace can be played back later on using `replay.py` script.
GRF,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"The `players` flag can mix gamepad, lazy, bot and checkpoint controllers by slot, but there is no built-in LLM or hybrid controller; those need user code.",https://github.com/google-research/football/blob/3d9e754720a95621bba6475c4d3b0d56fe919014/gfootball/doc/multi_agent.md#L8,`python3 -m gfootball.play_game --players=gamepad:left_players=1;lazy:left_players=2;bot:right_players=1;bot:right_players=1;bot:right_players=1`
HoK Arena,1,JAX / GPU-native simulator,no,The game core is C++ code that runs on CPUs; the paper scales training with hundreds of CPU cores. There is no batched accelerator simulator.,https://arxiv.org/pdf/2209.08483#page=5,"highly optimized C++ code, allowing it to be run on commodity machines both with GPU and without GPU-based rendering enabled"
HoK Arena,1,JAX / GPU-native simulator,no,The game core is C++ code that runs on CPUs; the paper scales training with hundreds of CPU cores. There is no batched accelerator simulator.,https://arxiv.org/pdf/2209.08483#page=7,using additional CPU cores over 512 becomes about one hour
HoK Arena,2,Classes with distinct abilities,yes,"Each of the 20 heroes has its own unique skills, so heroes play differently. The paper also groups them into six roles.",https://arxiv.org/pdf/2209.08483#page=3,"A unique feature of Honor of Kings Arena is that it has 20 heroes for the agents to control, where each hero has its unique skills."
HoK Arena,2,Classes with distinct abilities,yes,"Each of the 20 heroes has its own unique skills, so heroes play differently. The paper also groups them into six roles.",https://arxiv.org/pdf/2209.08483#page=4,"Arena, 20 heroes could be chosen, which makes up 400 tasks in total."
HoK Arena,3,"Healing, auras, crowd control, ultimates",yes,"Heroes cast crowd-control skills on enemy heroes. For example, Luban Qihao (`luban`, id 112), the first hero in `hok_env`'s supported list, slows enemies with his first skill (7 s cooldown), and his third skill is an ultimate with a 40/30/20 s cooldown. These are two of the four kinds this row counts: crowd control and an ultimate.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/README.md?plain=1#L35,- lubanqihao
HoK Arena,3,"Healing, auras, crowd control, ultimates",yes,"Heroes cast crowd-control skills on enemy heroes. For example, Luban Qihao (`luban`, id 112), the first hero in `hok_env`'s supported list, slows enemies with his first skill (7 s cooldown), and his third skill is an ultimate with a 40/30/20 s cooldown. These are two of the four kinds this row counts: crowd control and an ultimate.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/hok_env/hok/common/camp.py#L13,"""luban"": 112,"
HoK Arena,3,"Healing, auras, crowd control, ultimates",yes,"Heroes cast crowd-control skills on enemy heroes. For example, Luban Qihao (`luban`, id 112), the first hero in `hok_env`'s supported list, slows enemies with his first skill (7 s cooldown), and his third skill is an ultimate with a 40/30/20 s cooldown. These are two of the four kinds this row counts: crowd control and an ultimate.",https://pvp.qq.com/web201605/herodetail/112.shtml,物理伤害并25/30/35/40/45/50%减速，持续2秒
HoK Arena,3,"Healing, auras, crowd control, ultimates",yes,"Heroes cast crowd-control skills on enemy heroes. For example, Luban Qihao (`luban`, id 112), the first hero in `hok_env`'s supported list, slows enemies with his first skill (7 s cooldown), and his third skill is an ultimate with a 40/30/20 s cooldown. These are two of the four kinds this row counts: crowd control and an ultimate.",https://pvp.qq.com/web201605/herodetail/112.shtml,冷却值：7
HoK Arena,3,"Healing, auras, crowd control, ultimates",yes,"Heroes cast crowd-control skills on enemy heroes. For example, Luban Qihao (`luban`, id 112), the first hero in `hok_env`'s supported list, slows enemies with his first skill (7 s cooldown), and his third skill is an ultimate with a 40/30/20 s cooldown. These are two of the four kinds this row counts: crowd control and an ultimate.",https://pvp.qq.com/web201605/herodetail/112.shtml,冷却值：40/30/20
HoK Arena,3,"Healing, auras, crowd control, ultimates",yes,"Heroes cast crowd-control skills on enemy heroes. For example, Luban Qihao (`luban`, id 112), the first hero in `hok_env`'s supported list, slows enemies with his first skill (7 s cooldown), and his third skill is an ultimate with a 40/30/20 s cooldown. These are two of the four kinds this row counts: crowd control and an ultimate.",https://arxiv.org/pdf/2209.08483#page=5,being controlled by enemy hero skill or equipment effects
HoK Arena,3,"Healing, auras, crowd control, ultimates",yes,"Heroes cast crowd-control skills on enemy heroes. For example, Luban Qihao (`luban`, id 112), the first hero in `hok_env`'s supported list, slows enemies with his first skill (7 s cooldown), and his third skill is an ultimate with a 40/30/20 s cooldown. These are two of the four kinds this row counts: crowd control and an ultimate.",https://arxiv.org/pdf/2209.08483#page=14,Support heroes are heroes with mediocre survivability and output ability. They rely on powerful skills to increase the status of teammates and control enemy heroes.
HoK Arena,4,Line of sight and obstacle cover,yes,The maps have bushes where heroes hide. Enemy units that are invisible to a team are not available in its observation.,https://arxiv.org/pdf/2011.12692#page=15,Bush region for heroes to hide
HoK Arena,4,Line of sight and obstacle cover,yes,The maps have bushes where heroes hide. Enemy units that are invisible to a team are not available in its observation.,https://arxiv.org/pdf/2408.10556#page=18,"image-like feature, comprising six channels, which include barriers, grass, and other elements."
HoK Arena,4,Line of sight and obstacle cover,yes,The maps have bushes where heroes hide. Enemy units that are invisible to a team are not available in its observation.,https://aiarena.tencent.com/hok/doc/environments/index.html,"The states of enemy units, when they’re invisible to the ego camp, will not be available."
HoK Arena,4,Line of sight and obstacle cover,yes,The maps have bushes where heroes hide. Enemy units that are invisible to a team are not available in its observation.,https://aiarena.tencent.com/hok/doc/environments/game_description.html,Units are only observable either if they are allies’ units or if they are within a certain distance to allies’ units.
HoK Arena,5,Body blocking,partial,"Official Honor of Kings pages show enemy hero bodies stopping some movement skills, such as Sun Ce's boat (Sun Ce, id 510, is in `hok_env`'s hero ID table in `camp.py`), while the game's definition of blocking lists terrain and walls, not walking heroes.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/hok_env/hok/common/camp.py#L49,"""sunce"": 510,"
HoK Arena,5,Body blocking,partial,"Official Honor of Kings pages show enemy hero bodies stopping some movement skills, such as Sun Ce's boat (Sun Ce, id 510, is in `hok_env`'s hero ID table in `camp.py`), while the game's definition of blocking lists terrain and walls, not walking heroes.",https://pvp.qq.com/web201605/herodetail/179.shtml,女娲在指定位置创造矩阵空间，阻止敌方单位通过
HoK Arena,5,Body blocking,partial,"Official Honor of Kings pages show enemy hero bodies stopping some movement skills, such as Sun Ce's boat (Sun Ce, id 510, is in `hok_env`'s hero ID table in `camp.py`), while the game's definition of blocking lists terrain and walls, not walking heroes.",https://pvp.qq.com/web201605/herodetail/511.shtml,筑起一堵最多存在4秒的高墙，高墙能够阻拦英雄单位
HoK Arena,5,Body blocking,partial,"Official Honor of Kings pages show enemy hero bodies stopping some movement skills, such as Sun Ce's boat (Sun Ce, id 510, is in `hok_env`'s hero ID table in `camp.py`), while the game's definition of blocking lists terrain and walls, not walking heroes.",https://pvp.qq.com/web201605/herodetail/510.shtml,当船撞到墙体、建筑物、远古生物、敌方英雄和航行时间结束时船都会停止前进并爆炸
HoK Arena,5,Body blocking,partial,"Official Honor of Kings pages show enemy hero bodies stopping some movement skills, such as Sun Ce's boat (Sun Ce, id 510, is in `hok_env`'s hero ID table in `camp.py`), while the game's definition of blocking lists terrain and walls, not walking heroes.",https://pvp.qq.com/webplat/info/news_version3/15592/15623/15638/16935/25362/m14600/201703/567334.shtml,1技能：取消位移时触碰英雄会停止的设定，目前可自由位移（可穿墙）
HoK Arena,5,Body blocking,partial,"Official Honor of Kings pages show enemy hero bodies stopping some movement skills, such as Sun Ce's boat (Sun Ce, id 510, is in `hok_env`'s hero ID table in `camp.py`), while the game's definition of blocking lists terrain and walls, not walking heroes.",https://pvp.qq.com/gicp/news/592/461984.html,地图地形以及英雄创造出来起到阻挡作用的障碍物
HoK Arena,5,Body blocking,partial,"Official Honor of Kings pages show enemy hero bodies stopping some movement skills, such as Sun Ce's boat (Sun Ce, id 510, is in `hok_env`'s hero ID table in `camp.py`), while the game's definition of blocking lists terrain and walls, not walking heroes.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/README.md#L76,You need to apply for the license and gamecore on this page: https://aiarena.tencent.com/aiarena/en/open-gamecore
HoK Arena,5,Body blocking,partial,"Official Honor of Kings pages show enemy hero bodies stopping some movement skills, such as Sun Ce's boat (Sun Ce, id 510, is in `hok_env`'s hero ID table in `camp.py`), while the game's definition of blocking lists terrain and walls, not walking heroes.",https://m.4399.cn/news-id-742127.html,取消位移时触碰英雄会停止的设定
HoK Arena,6,Built-in train/validation/test maps,no,"Each mode has one fixed map, so there is no map or level split. Held-out heroes and opponents in the papers are not held-out maps.",https://aiarena.tencent.com/hok/doc/environments/index.html,"In Mojia Map, there are two teams, each of which has one hero controlled by the agent."
HoK Arena,6,Built-in train/validation/test maps,no,"Each mode has one fixed map, so there is no map or level split. Held-out heroes and opponents in the papers are not held-out maps.",https://arxiv.org/pdf/2209.08483#page=8,"the policy is trained under the task of ""Diaochan (RL) vs. Diaochan (BT )"", and tested under the tasks of ""Diaochan (RL) vs. different opponent heroes (BT )"""
HoK Arena,6,Built-in train/validation/test maps,no,"Each mode has one fixed map, so there is no map or level split. Held-out heroes and opponents in the papers are not held-out maps.",https://arxiv.org/pdf/2408.10556#page=6,"we have identified three key challenges for generalization: hero generalization, opponent generalization, and level generalization."
HoK Arena,6,Built-in train/validation/test maps,no,"Each mode has one fixed map, so there is no map or level split. Held-out heroes and opponents in the papers are not held-out maps.",https://github.com/tencent-ailab/hokoff/blob/9b35f7e5891ad98df45a36e3a18f5192a31e72f4/hok1v1/offline_eval/entry.py#L163-L164,if 'multi_hero_oppo' in FLAGS.dataset_name:
HoK Arena,7,Scenarios with verified solutions,partial,"The official companion repo Hokoff ships two designed sub-tasks, Destroy Turret (1v1) and Gain Gold (3v3). Neither has a verified solution; each is scored only against reference values, such as an expert's 1,812 frames to destroy the crystal and 12,000 gold.",https://arxiv.org/pdf/2408.10556#page=16,"The scores are normalized based on Equation 2, where the random_gain_gold is 5000 and expert_gain_gold is 12000."
HoK Arena,7,Scenarios with verified solutions,partial,"The official companion repo Hokoff ships two designed sub-tasks, Destroy Turret (1v1) and Gain Gold (3v3). Neither has a verified solution; each is scored only against reference values, such as an expert's 1,812 frames to destroy the crystal and 12,000 gold.",https://arxiv.org/pdf/2408.10556#page=6,"To train this specific skill, we have devised a subtask called Destroy Turret, which is based on HoK1v1. In this subtask, the focus is solely on destroying the enemy’s turret and crystal as quickly as possible, and the enemy hero is removed."
HoK Arena,7,Scenarios with verified solutions,partial,"The official companion repo Hokoff ships two designed sub-tasks, Destroy Turret (1v1) and Gain Gold (3v3). Neither has a verified solution; each is scored only against reference values, such as an expert's 1,812 frames to destroy the crystal and 12,000 gold.",https://github.com/tencent-ailab/hokoff/blob/9b35f7e5891ad98df45a36e3a18f5192a31e72f4/hok3v3/offline_eval/actor.py#L147,if self.sub_task == 'gain_gold' and req_pb.frame_no >= sub_task_gameover_frameno:
HoK Arena,7,Scenarios with verified solutions,partial,"The official companion repo Hokoff ships two designed sub-tasks, Destroy Turret (1v1) and Gain Gold (3v3). Neither has a verified solution; each is scored only against reference values, such as an expert's 1,812 frames to destroy the crystal and 12,000 gold.",https://github.com/tencent-ailab/hokoff/blob/9b35f7e5891ad98df45a36e3a18f5192a31e72f4/README.md#L58,'medium' for gain_gold_medium
HoK Arena,7,Scenarios with verified solutions,partial,"The official companion repo Hokoff ships two designed sub-tasks, Destroy Turret (1v1) and Gain Gold (3v3). Neither has a verified solution; each is scored only against reference values, such as an expert's 1,812 frames to destroy the crystal and 12,000 gold.",https://arxiv.org/pdf/2408.10556#page=14,"The score is normalized by two factors: random_frame_length, set to 2880, and expert_frame_length, set to 1812."
HoK Arena,8,Strong scripted opponents,yes,"A behavior-tree AI ships with the environment. The paper shows it beating trained PPO models in every game in some matchups, such as against Peiqinhu or Shangguanwaner.",https://arxiv.org/pdf/2209.08483#page=6,A behavior-tree AI (BT ) is integrated into Honor of Kings and provided with the environment.
HoK Arena,8,Strong scripted opponents,yes,"A behavior-tree AI ships with the environment. The paper shows it beating trained PPO models in every game in some matchups, such as against Peiqinhu or Shangguanwaner.",https://arxiv.org/pdf/2209.08483#page=9,"for certain tasks like opponent heroes changed to Peiqinhu/Shangguanwaner in Figure 6, or target heroes changed to Peiqinhu/Shangguanwaner in Figure 7, the winning rate for the Diaochan model is constantly zero."
HoK Arena,9,Tournament ratings with confidence intervals,partial,"The paper uses Elo scores to compare models, but the repo has no rating tool and the ratings carry no uncertainty.",https://arxiv.org/pdf/2209.08483#page=7,The Elo score [5] is used to evaluate the relative performance of one model among all the models.
HoK Arena,9,Tournament ratings with confidence intervals,partial,"The paper uses Elo scores to compare models, but the repo has no rating tool and the ratings carry no uncertainty.",https://arxiv.org/pdf/2209.08483#page=17,the K factor in Elo score calculation is set to 200
HoK Arena,10,Recurring official tournament,yes,Tencent's official Honor of Kings AI competition has run every year from 2020 to 2026. Its 2026 edition ran Honor of Kings 1v1 and 3v3 tasks from April to August 2026. Entry is limited to university students and recent graduates (up to five years after graduating).,https://tencentarena.com/aiarena/zh/match/open-competition-2026/open-competition-2026-1,全国高等学校(本科类和高职高专类院校)具有正式学籍的全日制在校学
HoK Arena,10,Recurring official tournament,yes,Tencent's official Honor of Kings AI competition has run every year from 2020 to 2026. Its 2026 edition ran Honor of Kings 1v1 and 3v3 tasks from April to August 2026. Entry is limited to university students and recent graduates (up to five years after graduating).,https://tencentarena.com/aiarena/zh/match/open-competition-2026/open-competition-2026-1,上述高校毕业不超过 5 年(2021 年后毕业)的毕业生可组队参赛。
HoK Arena,10,Recurring official tournament,yes,Tencent's official Honor of Kings AI competition has run every year from 2020 to 2026. Its 2026 edition ran Honor of Kings 1v1 and 3v3 tasks from April to August 2026. Entry is limited to university students and recent graduates (up to five years after graduating).,https://tencentarena.com/aiarena/zh/match/open-competition-2026/open-competition-2026-1,"""cycle_time"":""2026年4月-6月"""
HoK Arena,10,Recurring official tournament,yes,Tencent's official Honor of Kings AI competition has run every year from 2020 to 2026. Its 2026 edition ran Honor of Kings 1v1 and 3v3 tasks from April to August 2026. Entry is limited to university students and recent graduates (up to five years after graduating).,https://tencentarena.com/aiarena/zh/match/open-competition-2024/open-competition-2024-1,本赛道要求参赛团队自主训练模型，完成王者荣耀场景挑战任务。
HoK Arena,10,Recurring official tournament,yes,Tencent's official Honor of Kings AI competition has run every year from 2020 to 2026. Its 2026 edition ran Honor of Kings 1v1 and 3v3 tasks from April to August 2026. Entry is limited to university students and recent graduates (up to five years after graduating).,https://tencentarena.com/aiarena/zh/match/fisu,决赛阶段 (2023年大运会期间)
HoK Arena,10,Recurring official tournament,yes,Tencent's official Honor of Kings AI competition has run every year from 2020 to 2026. Its 2026 edition ran Honor of Kings 1v1 and 3v3 tasks from April to August 2026. Entry is limited to university students and recent graduates (up to five years after graduating).,https://tencentarena.com/aiarena/en/match,"""register_start_time"":""2026-02-10T02:00:00Z"",""register_end_time"":""2026-03-31T08:00:00Z"""
HoK Arena,10,Recurring official tournament,yes,Tencent's official Honor of Kings AI competition has run every year from 2020 to 2026. Its 2026 edition ran Honor of Kings 1v1 and 3v3 tasks from April to August 2026. Entry is limited to university students and recent graduates (up to five years after graduating).,https://tencentarena.com/aiarena/zh/match/open-competition-2026/open-competition-2026-1,"""name"":""智能体决策挑战-3v3人机协作任务"",""cover"":"""",""card_bg"":""open-competition-2026/track/cfmj-card-bg.png"",""cycle_time"":""2026年6月-8月"""
HoK Arena,10,Recurring official tournament,yes,Tencent's official Honor of Kings AI competition has run every year from 2020 to 2026. Its 2026 edition ran Honor of Kings 1v1 and 3v3 tasks from April to August 2026. Entry is limited to university students and recent graduates (up to five years after graduating).,https://tencentarena.com/aiarena/zh/match/open-competition-2025/open-competition-2025-1,在本赛题中，参赛团队需要通过算法训练模型驱动智能体，让其在对王者荣耀1v1地图不断的探索中学习最优策略，率先击破对方阵营水晶前的一座防御塔以获得胜利。
HoK Arena,10,Recurring official tournament,yes,Tencent's official Honor of Kings AI competition has run every year from 2020 to 2026. Its 2026 edition ran Honor of Kings 1v1 and 3v3 tasks from April to August 2026. Entry is limited to university students and recent graduates (up to five years after graduating).,https://tencentarena.com/aiarena/zh/match/fisu,本次比赛将遵循王者荣耀游戏环境规则：双方玩家（智能体）各操作3名英雄，从地图的两端同时发起攻击。
HoK Arena,10,Recurring official tournament,yes,Tencent's official Honor of Kings AI competition has run every year from 2020 to 2026. Its 2026 edition ran Honor of Kings 1v1 and 3v3 tasks from April to August 2026. Entry is limited to university students and recent graduates (up to five years after graduating).,https://tencentarena.com/aiarena/zh/match/aiarena-competition-2nd,本届腾讯开悟大赛于2021年8月启动，参赛队伍扩大到23支，并对平台进行轻量化和易用化升级。
HoK Arena,10,Recurring official tournament,yes,Tencent's official Honor of Kings AI competition has run every year from 2020 to 2026. Its 2026 edition ran Honor of Kings 1v1 and 3v3 tasks from April to August 2026. Entry is limited to university students and recent graduates (up to five years after graduating).,https://tencentarena.com/aiarena/zh/match/aiarena-competition-3rd,本届腾讯开悟大赛于2022年8月启动，拟邀36支学生队伍同台竞技，初赛首次支持本地开发及测试。
HoK Arena,10,Recurring official tournament,yes,Tencent's official Honor of Kings AI competition has run every year from 2020 to 2026. Its 2026 edition ran Honor of Kings 1v1 and 3v3 tasks from April to August 2026. Entry is limited to university students and recent graduates (up to five years after graduating).,https://tencentarena.com/aiarena/zh/match/aiarena-competition-1st,首届腾讯开悟大赛于2020年8月启动，邀请来自国内18所顶尖高校的学生队伍同台竞技。
HoK Arena,10,Recurring official tournament,yes,Tencent's official Honor of Kings AI competition has run every year from 2020 to 2026. Its 2026 edition ran Honor of Kings 1v1 and 3v3 tasks from April to August 2026. Entry is limited to university students and recent graduates (up to five years after graduating).,https://aiarena.tencent.com/hok/doc/,"AI Arena Competition, also known as Kaiwu (“开悟” in Chinese) Competition, is jointly organized by Tencent AI Lab and the Honor of Kings team."
HoK Arena,10,Recurring official tournament,yes,Tencent's official Honor of Kings AI competition has run every year from 2020 to 2026. Its 2026 edition ran Honor of Kings 1v1 and 3v3 tasks from April to August 2026. Entry is limited to university students and recent graduates (up to five years after graduating).,https://tencentarena.com/aiarena/en/match/open-competition-2026/open-competition-2026-1,本赛道以《王者荣耀》复杂对抗环境为场景，考察智能体在信息不完整、实时对抗等场景的决策能力
HoK Arena,11,Released agent population,yes,Official trained models at several skill levels download from Tencent's companion repo Hokoff. Both the 1v1 and 3v3 archives downloaded when checked.,https://github.com/tencent-ailab/hokoff/blob/9b35f7e5891ad98df45a36e3a18f5192a31e72f4/README.md#L25,The Multi-Level Models we presented in the paper can be download from the following link: [**for HoK1v1**](https://kaiwu-assets-1258344700.cos.ap-shanghai.myqcloud.com/paper/hok-offline/1v1/1v1baselines.zip) and [**for HoK3v3**](https://kaiwu-assets-1258344700.cos.ap-shanghai.myqcloud.com/paper/hok-offline/3v3/3v3baselines.zip).
HoK Arena,11,Released agent population,yes,Official trained models at several skill levels download from Tencent's companion repo Hokoff. Both the 1v1 and 3v3 archives downloaded when checked.,https://arxiv.org/pdf/2209.08483#page=6,"All the baseline AIs, including the BT and trained models at different levels, are available."
HoK Arena,12,Who-did-what-to-whom metrics,no,"Logged stats are per-hero totals, such as kills, deaths, gold, damage dealt to heroes and damage taken from heroes. None names which agent hit, killed or healed which other agent.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/aiarena/3v3/actor/actor.py#L170,"""hero:%d moneyCnt:%d killCnt:%d deadCnt:%d assistCnt:%d"""
HoK Arena,12,Who-did-what-to-whom metrics,no,"Logged stats are per-hero totals, such as kills, deaths, gold, damage dealt to heroes and damage taken from heroes. None names which agent hit, killed or healed which other agent.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/aiarena/3v3/actor/actor.py#L212,"hero_state.totalBeHurtByHero / game_info[""length""]"
HoK Arena,13,Built-in baseline learners,yes,"The official repo ships a full training framework with PPO, plus MAPPO in its archive. Hokoff adds offline RL baselines.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/README.md#L22,"This repository mainly includes Hok_env SDK, a reinforcement learning training framework and an implementation of ppo algorithm based on the training framework."
HoK Arena,13,Built-in baseline learners,yes,"The official repo ships a full training framework with PPO, plus MAPPO in its archive. Hokoff adds offline RL baselines.",https://arxiv.org/pdf/2209.08483#page=7,"we provide our validation results for existing deep reinforcement learning algorithms, including PPO [18] and Ape-X DQN [9]."
HoK Arena,14,Built-in curriculum tools,partial,"Opponent difficulty (graded model levels and the behavior-tree AI) and the 400 hero matchups can be chosen, but the user must order them. There is no curriculum tool.",https://arxiv.org/pdf/2209.08483#page=9,"To help researchers better evaluate their models, we also provided different levels of models for different heroes other than BT ."
HoK Arena,14,Built-in curriculum tools,partial,"Opponent difficulty (graded model levels and the behavior-tree AI) and the 400 hero matchups can be chosen, but the user must order them. There is no curriculum tool.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/README.md#L285,"use_common_ai = [True, False]"
HoK Arena,15,Built-in reward shaping tools,partial,"Users can set weights on fixed reward terms, such as `reward_hp_point` in the 1v1 config. Neither `hok_env` nor Hokoff accepts a custom reward function.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/aiarena/1v1/actor/config.json#L4,"""reward_hp_point"": ""2.0"","
HoK Arena,16,Built-in competitive self-play tools,yes,"In the shipped actor, one side always loads the newest model. The other side loads the newest model 80% of the time and otherwise a random saved model from the model pool, which is built-in self-play against past versions.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/aiarena/3v3/actor/agent/agent.py#L16,_g_model_update_ratio = 0.8
HoK Arena,16,Built-in competitive self-play tools,yes,"In the shipped actor, one side always loads the newest model. The other side loads the newest model 80% of the time and otherwise a random saved model from the model pool, which is built-in self-play against past versions.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/aiarena/3v3/actor/agent/agent.py#L161,if rand_float <= _g_model_update_ratio:
HoK Arena,16,Built-in competitive self-play tools,yes,"In the shipped actor, one side always loads the newest model. The other side loads the newest model 80% of the time and otherwise a random saved model from the model pool, which is built-in self-play against past versions.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/aiarena/3v3/actor/agent/agent.py#L165,midx = int(random.random() * len(self.model_list))
HoK Arena,16,Built-in competitive self-play tools,yes,"In the shipped actor, one side always loads the newest model. The other side loads the newest model 80% of the time and otherwise a random saved model from the model pool, which is built-in self-play against past versions.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/aiarena/3v3/actor/entry.py#L158,"keep_latest=(i == main_agent),"
HoK Arena,16,Built-in competitive self-play tools,yes,"In the shipped actor, one side always loads the newest model. The other side loads the newest model 80% of the time and otherwise a random saved model from the model pool, which is built-in self-play against past versions.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/aiarena/3v3/actor/agent/agent.py#L105,self._get_latest_model()
HoK Arena,16,Built-in competitive self-play tools,yes,"In the shipped actor, one side always loads the newest model. The other side loads the newest model 80% of the time and otherwise a random saved model from the model pool, which is built-in self-play against past versions.",https://arxiv.org/pdf/2209.08483#page=6,The flexibility on competing against trained agents allows self-play schemes for training RL methods.
HoK Arena,17,Built-in cross-play tools,yes,"The shipped battle tool (`battle.py`) plays two separately trained agents against each other, with an optional side swap, and reports win rates. It handles one pair at a time.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/aiarena/battle/battle.py#L229,"""Win Rate: TaskID({task_id}) Agent1({win_0}/{total_num} {win_rate_0:.2f}) Agent2({win_1}/{total_num} {win_rate_1:.2f})"","
HoK Arena,17,Built-in cross-play tools,yes,"The shipped battle tool (`battle.py`) plays two separately trained agents against each other, with an optional side swap, and reports win rates. It handles one pair at a time.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/aiarena/battle/battle.py#L64-L67,"""swap camp for each camp config (max_episode should be manually doubled)"","
HoK Arena,18,Built-in zero-shot coordination tools,partial,"Official checkpoints at several skill levels download today and can serve as partners. But the evaluation tools choose learned or built-in AI per team, not per slot, so they cannot run any mix of systems.",https://arxiv.org/pdf/2408.10556#page=7,"we design two datasets in HoK3v3: norm_stupid_partner and norm_expert_partner. These datasets were collected in a standard manner, with the exception that one random hero in each team is controlled by a model with a relatively low/high level of expertise"
HoK Arena,18,Built-in zero-shot coordination tools,partial,"Official checkpoints at several skill levels download today and can serve as partners. But the evaluation tools choose learned or built-in AI per team, not per slot, so they cannot run any mix of systems.",https://github.com/tencent-ailab/hokoff/blob/9b35f7e5891ad98df45a36e3a18f5192a31e72f4/hok3v3/offline_eval/actor.py#L350-L354,if 'partner' in dataset_name:
HoK Arena,19,Built-in LLM interface,no,"Observations and actions are numpy arrays, with no text interface. Tencent's separate Think-in-Games paper (arXiv 2508.21365) uses LLMs on the game but is not part of the benchmark.",https://aiarena.tencent.com/hok/doc/environments/index.html,the observation and action spaces of environments are numpy.array()
HoK Arena,20,Human play client,no,`hok_env` has no human play client. Its replay tool only plays back recorded games.,https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/README.md?plain=1#L388,We provide a replay tool to visualize the matches.
HoK Arena,20,Human play client,no,`hok_env` has no human play client. Its replay tool only plays back recorded games.,https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/README.md#L390,This is an official replay software which parses the ABS file generated by the gamecore and outputs the videos in the game UI of Honor of Kings.
HoK Arena,21,Replay viewer,yes,The official replay software parses recorded game files and plays them back as videos in the Honor of Kings game interface.,https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/README.md#L390,This is an official replay software which parses the ABS file generated by the gamecore and outputs the videos in the game UI of Honor of Kings.
HoK Arena,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"The 3v3 interface takes a separate action array for each hero, so user code can mix controllers. The built-in option, `use_common_ai`, chooses learned or built-in AI per team, not per slot.",https://github.com/tencent-ailab/hok_env/blob/c6e0029a5e4b6e037a049804fdbe23ac74484311/hok_env/hok/hok3v3/env.py#L47,if use_common_ai[i]
Mini HoK,1,JAX / GPU-native simulator,no,"The closed gamecore runs on CPU: one CPU core runs a full episode in about one second, with no accelerator mode.",https://arxiv.org/pdf/2406.03978v2#page=6,"Leveraging a solitary CPU core, the environment executes a full episode within a mere second"
Mini HoK,1,JAX / GPU-native simulator,no,"The closed gamecore runs on CPU: one CPU core runs a full episode in about one second, with no accelerator mode.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/README.md?plain=1#L64,docker pull tencentailab/marl-mini:gamecore_20250228
Mini HoK,2,Classes with distinct abilities,yes,"The default team has five different heroes, each with three hero-specific skills (directional or self-released targeted) and its own stats; the paper calls Zhuang Zhou a support hero.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/README.md?plain=1#L28,| **Sun Wukong** | 16701 | 7843 | 3000 | Targeted Skill (Self-Released) | Directional Skill | Targeted Skill (Self-Released) |
Mini HoK,2,Classes with distinct abilities,yes,"The default team has five different heroes, each with three hero-specific skills (directional or self-released targeted) and its own stats; the paper calls Zhuang Zhou a support hero.",https://arxiv.org/pdf/2406.03978v2#page=5,three hero-specific skills and a summoner skill
Mini HoK,2,Classes with distinct abilities,yes,"The default team has five different heroes, each with three hero-specific skills (directional or self-released targeted) and its own stats; the paper calls Zhuang Zhou a support hero.",https://arxiv.org/pdf/2406.03978v2#page=4,representing different hero types and possessing distinct attributes
Mini HoK,2,Classes with distinct abilities,yes,"The default team has five different heroes, each with three hero-specific skills (directional or self-released targeted) and its own stats; the paper calls Zhuang Zhou a support hero.",https://arxiv.org/pdf/2406.03978v2#page=8,role as a support character
Mini HoK,3,"Healing, auras, crowd control, ultimates",yes,"The default heroes' own skills include crowd control: Zhuang Zhou's first skill slows enemies and Cao Cao's first skill knocks them up, per the official Honor of Kings hero pages. Skill 3 is an ultimate with a long cooldown; in a sample game frame in `nature_client.py`, Di Renjie's skill 3 cooldown is 16,000 ms against 6,000 and 12,000 ms for his other skills. Every hero's summoner skill is Berserk in the paper's setup.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/envs/hok/hok_game/conf/natureclient_conf.json#L18-L22,"""zhuangzhou"": 11301,"
Mini HoK,3,"Healing, auras, crowd control, ultimates",yes,"The default heroes' own skills include crowd control: Zhuang Zhou's first skill slows enemies and Cao Cao's first skill knocks them up, per the official Honor of Kings hero pages. Skill 3 is an ultimate with a long cooldown; in a sample game frame in `nature_client.py`, Di Renjie's skill 3 cooldown is 16,000 ms against 6,000 and 12,000 ms for his other skills. Every hero's summoner skill is Berserk in the paper's setup.",https://pvp.qq.com/web201605/herodetail/113.shtml,法术伤害和50%减速，持续2秒
Mini HoK,3,"Healing, auras, crowd control, ultimates",yes,"The default heroes' own skills include crowd control: Zhuang Zhou's first skill slows enemies and Cao Cao's first skill knocks them up, per the official Honor of Kings hero pages. Skill 3 is an ultimate with a long cooldown; in a sample game frame in `nature_client.py`, Di Renjie's skill 3 cooldown is 16,000 ms against 6,000 and 12,000 ms for his other skills. Every hero's summoner skill is Berserk in the paper's setup.",https://pvp.qq.com/web201605/herodetail/128.shtml,第三次斩击会将敌人击飞0.5秒。
Mini HoK,3,"Healing, auras, crowd control, ultimates",yes,"The default heroes' own skills include crowd control: Zhuang Zhou's first skill slows enemies and Cao Cao's first skill knocks them up, per the official Honor of Kings hero pages. Skill 3 is an ultimate with a long cooldown; in a sample game frame in `nature_client.py`, Di Renjie's skill 3 cooldown is 16,000 ms against 6,000 and 12,000 ms for his other skills. Every hero's summoner skill is Berserk in the paper's setup.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/envs/hok/hok_game/nature_client.py#L317-L344,cooldown_max: 16000
Mini HoK,3,"Healing, auras, crowd control, ultimates",yes,"The default heroes' own skills include crowd control: Zhuang Zhou's first skill slows enemies and Cao Cao's first skill knocks them up, per the official Honor of Kings hero pages. Skill 3 is an ultimate with a long cooldown; in a sample game frame in `nature_client.py`, Di Renjie's skill 3 cooldown is 16,000 ms against 6,000 and 12,000 ms for his other skills. Every hero's summoner skill is Berserk in the paper's setup.",https://arxiv.org/pdf/2406.03978v2#page=15,"For the sake of simplicity in our experiments, we have standardized all heroes’ summoner skills to “Berserk”."
Mini HoK,3,"Healing, auras, crowd control, ultimates",yes,"The default heroes' own skills include crowd control: Zhuang Zhou's first skill slows enemies and Cao Cao's first skill knocks them up, per the official Honor of Kings hero pages. Skill 3 is an ultimate with a long cooldown; in a sample game frame in `nature_client.py`, Di Renjie's skill 3 cooldown is 16,000 ms against 6,000 and 12,000 ms for his other skills. Every hero's summoner skill is Berserk in the paper's setup.",https://arxiv.org/pdf/2406.03978v2#page=7,whereas skill 3 can only be upgraded when the hero’s level is a
Mini HoK,4,Line of sight and obstacle cover,no,"The observation always gives the dragon's position, so nothing is hidden. No Mini HoK text says the map's interior features block movement or attacks; the closed engine was not tested.",https://arxiv.org/pdf/2406.03978v2#page=10,"its own x coordinate, its"
Mini HoK,4,Line of sight and obstacle cover,no,"The observation always gives the dragon's position, so nothing is hidden. No Mini HoK text says the map's interior features block movement or attacks; the closed engine was not tested.",https://github.com/tencent-ailab/mini-hok/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/envs/hok/hok_env.py#L302,if dst_pos.x > 28700:
Mini HoK,4,Line of sight and obstacle cover,no,"The observation always gives the dragon's position, so nothing is hidden. No Mini HoK text says the map's interior features block movement or attacks; the closed engine was not tested.",https://arxiv.org/pdf/2406.03978v2#page=10,"As illustrated in the figure 6, this is an overhead view of the map."
Mini HoK,4,Line of sight and obstacle cover,no,"The observation always gives the dragon's position, so nothing is hidden. No Mini HoK text says the map's interior features block movement or attacks; the closed engine was not tested.",https://github.com/tencent-ailab/mini-hok/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/README.md#L20,![alt text](./static/img/multi_agent_mini_lv.png)
Mini HoK,4,Line of sight and obstacle cover,no,"The observation always gives the dragon's position, so nothing is hidden. No Mini HoK text says the map's interior features block movement or attacks; the closed engine was not tested.",https://arxiv.org/pdf/2406.03978v2#page=10,"As illustrated in the figure 6, this is an overhead view of the map."
Mini HoK,4,Line of sight and obstacle cover,no,"The observation always gives the dragon's position, so nothing is hidden. No Mini HoK text says the map's interior features block movement or attacks; the closed engine was not tested.",https://arxiv.org/pdf/2406.03978v2#page=5,"agent’s own location and health point volume, as well as those of the Dark Dragon."
Mini HoK,4,Line of sight and obstacle cover,no,"The observation always gives the dragon's position, so nothing is hidden. No Mini HoK text says the map's interior features block movement or attacks; the closed engine was not tested.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/envs/hok/hok_env.py#L54,"self.observation_space = 6 # 4 # every unit location (x,z) + Monster location (xm,zm) = [x,z,agenthp,xm,zm,mHP]"
Mini HoK,4,Line of sight and obstacle cover,no,"The observation always gives the dragon's position, so nothing is hidden. No Mini HoK text says the map's interior features block movement or attacks; the closed engine was not tested.",https://arxiv.org/pdf/2406.03978v2#page=5,"agent’s own location and health point volume, as well as those of the Dark Dragon"
Mini HoK,4,Line of sight and obstacle cover,no,"The observation always gives the dragon's position, so nothing is hidden. No Mini HoK text says the map's interior features block movement or attacks; the closed engine was not tested.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/envs/hok/hok_game/protocol/common.proto#L88-L103,required VInt3 location = 6;      //位置
Mini HoK,5,Body blocking,no,"No source shows the five Mini HoK heroes blocking each other or the dragon: Honor of Kings defines blocking as terrain and walls, not walking heroes. The closed engine was not tested, so this rests on the absence of any documented blocking.",https://pvp.qq.com/gicp/news/592/461984.html,地图地形以及英雄创造出来起到阻挡作用的障碍物
Mini HoK,5,Body blocking,no,"No source shows the five Mini HoK heroes blocking each other or the dragon: Honor of Kings defines blocking as terrain and walls, not walking heroes. The closed engine was not tested, so this rests on the absence of any documented blocking.",https://github.com/tencent-ailab/mini-hok/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/README.md#L29,| **Cao Cao** | 12801 | 8185 | 2800 | Directional Skill | Directional Skill | Targeted Skill (Self-Released) |
Mini HoK,5,Body blocking,no,"No source shows the five Mini HoK heroes blocking each other or the dragon: Honor of Kings defines blocking as terrain and walls, not walking heroes. The closed engine was not tested, so this rests on the absence of any documented blocking.",https://arxiv.org/pdf/2406.03978v2#page=7,"of Kings game engine, necessitating adherence to certain foundational principles"
Mini HoK,5,Body blocking,no,"No source shows the five Mini HoK heroes blocking each other or the dragon: Honor of Kings defines blocking as terrain and walls, not walking heroes. The closed engine was not tested, so this rests on the absence of any documented blocking.",https://arxiv.org/pdf/2406.03978v2#page=4,Our Mini Honor of Kings Environment is based on the engine offered by Honor of Kings
Mini HoK,5,Body blocking,no,"No source shows the five Mini HoK heroes blocking each other or the dragon: Honor of Kings defines blocking as terrain and walls, not walking heroes. The closed engine was not tested, so this rests on the absence of any documented blocking.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/envs/hok/hok_env.py#L559-L562,"move_pos.destPos.CopyFrom(self.position_change(_id, act))"
Mini HoK,5,Body blocking,no,"No source shows the five Mini HoK heroes blocking each other or the dragon: Honor of Kings defines blocking as terrain and walls, not walking heroes. The closed engine was not tested, so this rests on the absence of any documented blocking.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/envs/hok/hok_game/protocol/command.proto#L5-L7,required VInt3 destPos = 1;  //目标位置
Mini HoK,6,Built-in train/validation/test maps,no,"There is one level, `PVE_1_1`, and no held-out maps, seeds or levels.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/envs/hok/hok_game/conf/gamecore_conf.json#L5,"""level_name"": ""PVE_1_1"","
Mini HoK,6,Built-in train/validation/test maps,no,"There is one level, `PVE_1_1`, and no held-out maps, seeds or levels.",https://arxiv.org/pdf/2406.03978v2#page=9,"In the future, multiple maps may be involved"
Mini HoK,7,Scenarios with verified solutions,partial,"The Dark Dragon fight is a designed boss encounter: heroes and the dragon start at designated positions, and each game ends in a reported win or loss (`battle_won`) within a time limit. No supplied solution is shown to win it.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/envs/hok/hok_env.py#L696,self.info_re['battle_won'] = True
Mini HoK,7,Scenarios with verified solutions,partial,"The Dark Dragon fight is a designed boss encounter: heroes and the dragon start at designated positions, and each game ends in a reported win or loss (`battle_won`) within a time limit. No supplied solution is shown to win it.",https://arxiv.org/pdf/2406.03978v2#page=3,"In contrast, our Mini Honor of Kings Environment is centered on the task of combating the Dark Dragon, offering a"
Mini HoK,7,Scenarios with verified solutions,partial,"The Dark Dragon fight is a designed boss encounter: heroes and the dragon start at designated positions, and each game ends in a reported win or loss (`battle_won`) within a time limit. No supplied solution is shown to win it.",https://arxiv.org/pdf/2406.03978v2#page=3,"As depicted in Figure 1b, there are twenty initial positions where heroes can be placed, providing users"
Mini HoK,7,Scenarios with verified solutions,partial,"The Dark Dragon fight is a designed boss encounter: heroes and the dragon start at designated positions, and each game ends in a reported win or loss (`battle_won`) within a time limit. No supplied solution is shown to win it.",https://arxiv.org/pdf/2406.03978v2#page=5,"Additionally, users retain the option to generate randomized"
Mini HoK,7,Scenarios with verified solutions,partial,"The Dark Dragon fight is a designed boss encounter: heroes and the dragon start at designated positions, and each game ends in a reported win or loss (`battle_won`) within a time limit. No supplied solution is shown to win it.",https://arxiv.org/pdf/2406.03978v2#page=2,The default start positions are designated as points 1-5.
Mini HoK,7,Scenarios with verified solutions,partial,"The Dark Dragon fight is a designed boss encounter: heroes and the dragon start at designated positions, and each game ends in a reported win or loss (`battle_won`) within a time limit. No supplied solution is shown to win it.",https://github.com/tencent-ailab/mini-hok/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/README.md#L19,"Our Environment contains agent heroes and wild monsters. The distribution of agent heroes and wild monsters is shown in the figure below, where blue dots represent agent heroes and red dots represent wild monsters. At the beginning of the task, agent heroes and wild monsters will be automatically generated at the designated positions."
Mini HoK,7,Scenarios with verified solutions,partial,"The Dark Dragon fight is a designed boss encounter: heroes and the dragon start at designated positions, and each game ends in a reported win or loss (`battle_won`) within a time limit. No supplied solution is shown to win it.",https://arxiv.org/pdf/2406.03978v2#page=14,"this experiment includes seven different modes, each varying in hero levels, skill levels, equipment,"
Mini HoK,7,Scenarios with verified solutions,partial,"The Dark Dragon fight is a designed boss encounter: heroes and the dragon start at designated positions, and each game ends in a reported win or loss (`battle_won`) within a time limit. No supplied solution is shown to win it.",https://arxiv.org/pdf/2406.03978v2#page=3,"Although we provide tasks where agents cooperate to fight the dragon, the editor enables users to create a wide range of tasks for MARL research."
Mini HoK,8,Strong scripted opponents,partial,"The only opponent is the built-in, rule-controlled Dark Dragon, and no source shows it beating learned baselines.",https://arxiv.org/pdf/2406.03978v2#page=4,"Controlled by heuristic rules characterized by significant stochasticity, the"
Mini HoK,8,Strong scripted opponents,partial,"The only opponent is the built-in, rule-controlled Dark Dragon, and no source shows it beating learned baselines.",https://arxiv.org/pdf/2406.03978v2#page=21,"controlled by simple rules with few modifiable attributes, making this environment unsuitable for adversarial scenarios."
Mini HoK,9,Tournament ratings with confidence intervals,no,No rating tool ships; the only evaluation metric is the dragon's remaining health.,https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/README.md?plain=1#L7,the remaining health of the wild monsters will be used as the evaluation metric
Mini HoK,10,Recurring official tournament,no,"No official Mini HoK competition or leaderboard was found, past or present. The Honor of Kings agent tracks of the 2024, 2025 and 2026 Kaiwu open competitions began with a maze or chase task, then used 1v1, 3v3 and 5v5 Honor of Kings tasks. No Kaiwu track in those years used the Mini HoK task.",https://tencentarena.com/aiarena/zh/match/open-competition-2024/open-competition-2024-1,在限定的时间内走到终点并尽可能多的收集宝箱。
Mini HoK,10,Recurring official tournament,no,"No official Mini HoK competition or leaderboard was found, past or present. The Honor of Kings agent tracks of the 2024, 2025 and 2026 Kaiwu open competitions began with a maze or chase task, then used 1v1, 3v3 and 5v5 Honor of Kings tasks. No Kaiwu track in those years used the Mini HoK task.",https://tencentarena.com/aiarena/zh/match/open-competition-2025/open-competition-2025-1,本赛段使用王者荣耀5v5梦境大乱斗地图，地图为长条状。
Mini HoK,10,Recurring official tournament,no,"No official Mini HoK competition or leaderboard was found, past or present. The Honor of Kings agent tracks of the 2024, 2025 and 2026 Kaiwu open competitions began with a maze or chase task, then used 1v1, 3v3 and 5v5 Honor of Kings tasks. No Kaiwu track in those years used the Mini HoK task.",https://tencentarena.com/aiarena/zh/match/open-competition-2025/open-competition-2025-2,智能体决策挑战-1v1
Mini HoK,10,Recurring official tournament,no,"No official Mini HoK competition or leaderboard was found, past or present. The Honor of Kings agent tracks of the 2024, 2025 and 2026 Kaiwu open competitions began with a maze or chase task, then used 1v1, 3v3 and 5v5 Honor of Kings tasks. No Kaiwu track in those years used the Mini HoK task.",https://tencentarena.com/aiarena/zh/match/open-competition-2026/open-competition-2026-1,智能体追逃任务
Mini HoK,10,Recurring official tournament,no,"No official Mini HoK competition or leaderboard was found, past or present. The Honor of Kings agent tracks of the 2024, 2025 and 2026 Kaiwu open competitions began with a maze or chase task, then used 1v1, 3v3 and 5v5 Honor of Kings tasks. No Kaiwu track in those years used the Mini HoK task.",https://tencentarena.com/aiarena/zh/match/open-competition-2026/open-competition-2026-1,智能体决策挑战-3v3人机协作任务
Mini HoK,11,Released agent population,no,"The repo has no model files, no GitHub releases and no model download links; users train and save their own models.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/README.md?plain=1#L125,The model during training will be saved to the path ./results/models
Mini HoK,11,Released agent population,no,"The repo has no model files, no GitHub releases and no model download links; users train and save their own models.",https://github.com/tencent-ailab/marl-mini/releases,There aren’t any releases here
Mini HoK,12,Who-did-what-to-whom metrics,no,"Only raw per-frame game-state fields such as `hurt_hero_info` note which hero was hurt, and no metric reports them. The README's evaluation metric is the dragon's remaining health; the runner also logs return, episode length and `battle_won`, and none of these names a source and a recipient.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/runners/episode_runner.py#L162,"self.logger.log_stat(prefix + ""return_mean"", np.mean(returns), self.t_env)"
Mini HoK,12,Who-did-what-to-whom metrics,no,"Only raw per-frame game-state fields such as `hurt_hero_info` note which hero was hurt, and no metric reports them. The README's evaluation metric is the dragon's remaining health; the runner also logs return, episode length and `battle_won`, and none of these names a source and a recipient.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/runners/episode_runner.py#L142,"cur_stats[""ep_length""] = self.t + cur_stats.get(""ep_length"", 0)"
Mini HoK,12,Who-did-what-to-whom metrics,no,"Only raw per-frame game-state fields such as `hurt_hero_info` note which hero was hurt, and no metric reports them. The README's evaluation metric is the dragon's remaining health; the runner also logs return, episode length and `battle_won`, and none of these names a source and a recipient.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/envs/hok/hok_env.py#L696,self.info_re['battle_won'] = True
Mini HoK,12,Who-did-what-to-whom metrics,no,"Only raw per-frame game-state fields such as `hurt_hero_info` note which hero was hurt, and no metric reports them. The README's evaluation metric is the dragon's remaining health; the runner also logs return, episode length and `battle_won`, and none of these names a source and a recipient.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/runners/episode_runner.py#L168,"self.logger.log_stat(prefix + k + ""_mean"" , v/stats[""n_episodes""], self.t_env)"
Mini HoK,12,Who-did-what-to-whom metrics,no,"Only raw per-frame game-state fields such as `hurt_hero_info` note which hero was hurt, and no metric reports them. The README's evaluation metric is the dragon's remaining health; the runner also logs return, episode length and `battle_won`, and none of these names a source and a recipient.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/envs/hok/hok_game/protocol/common.proto#L102,repeated HurtHeroInfo hurt_hero_info = 13;    // 对英雄伤害
Mini HoK,12,Who-did-what-to-whom metrics,no,"Only raw per-frame game-state fields such as `hurt_hero_info` note which hero was hurt, and no metric reports them. The README's evaluation metric is the dragon's remaining health; the runner also logs return, episode length and `battle_won`, and none of these names a source and a recipient.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/envs/hok/hok_game/protocol/common.proto#L112-L116,optional int32 hurt_target = 1;      // 伤害的英雄
Mini HoK,12,Who-did-what-to-whom metrics,no,"Only raw per-frame game-state fields such as `hurt_hero_info` note which hero was hurt, and no metric reports them. The README's evaluation metric is the dragon's remaining health; the runner also logs return, episode length and `battle_won`, and none of these names a source and a recipient.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/envs/hok/hok_game/protocol/common.proto#L101,repeated HitTargetInfo hit_target_info = 12;  // 命中的目标
Mini HoK,12,Who-did-what-to-whom metrics,no,"Only raw per-frame game-state fields such as `hurt_hero_info` note which hero was hurt, and no metric reports them. The README's evaluation metric is the dragon's remaining health; the runner also logs return, episode length and `battle_won`, and none of these names a source and a recipient.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/README.md?plain=1#L7,the remaining health of the wild monsters will be used as the evaluation metric
Mini HoK,13,Built-in baseline learners,yes,"The official repo ships a PyMARL2-based training pipeline (`src/main.py`, `train.sh`, VDN, QMIX and QATTEN mixers) with a runnable VDN config.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/README.md?plain=1#L120-L121,"# Where the --config parameter is followed by the corresponding algorithm, currently supporting the VDN algorithm"
Mini HoK,13,Built-in baseline learners,yes,"The official repo ships a PyMARL2-based training pipeline (`src/main.py`, `train.sh`, VDN, QMIX and QATTEN mixers) with a runnable VDN config.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/README.md?plain=1#L7,example code for VDN is provided in the code package
Mini HoK,14,Built-in curriculum tools,partial,"Dragon stats, hero and skill levels and equipment can be changed to set difficulty, but there is no curriculum scheduler; users order the stages by hand.",https://arxiv.org/pdf/2406.03978v2#page=14,"Dragon, attributes such as health points, attack power, and defense can be modified to create different levels of task"
Mini HoK,14,Built-in curriculum tools,partial,"Dragon stats, hero and skill levels and equipment can be changed to set difficulty, but there is no curriculum scheduler; users order the stages by hand.",https://arxiv.org/pdf/2406.03978v2#page=2,curriculum learning and transfer learning.
Mini HoK,15,Built-in reward shaping tools,no,The reward is hard-coded in `hok_env.py` as the drop in dragon health; changing it means editing the code.,https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/envs/hok/hok_env.py#L242,return (self.monster_hp_total[-1] - self.monster_hp_total[-2]) * -0.01
Mini HoK,16,Built-in competitive self-play tools,no,"The task is cooperative against a rule-controlled dragon, so no learned team can play against another learned team.",https://arxiv.org/pdf/2406.03978v2#page=21,The main limitation of Mini Hok environment is that only heroes can be controlled by the RL agent. The Dragon is
Mini HoK,17,Built-in cross-play tools,partial,"`step()` takes one action per hero, so users can pair heroes from separately trained runs with their own code; no cross-play tool ships, and teams cannot play each other.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/README.md?plain=1#L243,The decision action of each intelligent agent is obtained through `self.mac.select_actions`
Mini HoK,18,Built-in zero-shot coordination tools,no,"Mixing systems in one team needs user code, and no trained agents are released to serve as partners.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/README.md?plain=1#L125,The model during training will be saved to the path ./results/models
Mini HoK,19,Built-in LLM interface,no,"Observations are six numbers per hero and actions are integers, with no text observations or action parsing.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/src/envs/hok/hok_env.py#L53-L54,"self.observation_space = 6 # 4 # every unit location (x,z) + Monster location (xm,zm) = [x,z,agenthp,xm,zm,mHP]"
Mini HoK,20,Human play client,no,No official way for a human to play ships; the repo has no keyboard or human controller.,https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/README.md?plain=1#L201,The ABS playback file can be viewed and visually analyzed using the ABS player provided by Tencent Kaixue.
Mini HoK,21,Replay viewer,yes,"Each evaluation writes an ABS replay file, which plays back in the ABS player provided by Tencent Kaixue.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/README.md?plain=1#L201,"After completing an evaluation task using the model, an ABS recording file will be generated."
Mini HoK,21,Replay viewer,yes,"Each evaluation writes an ABS replay file, which plays back in the ABS player provided by Tencent Kaixue.",https://arxiv.org/pdf/2406.03978v2#page=13,"After each episode, the server generates a replay file"
Mini HoK,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"`step()` takes one action per hero, so learned policies can be mixed only with user code; there are no scripted, LLM or human hero slots.",https://github.com/tencent-ailab/marl-mini/blob/502178bca8f94dcc3fac854a966bdf0a333fb328/README.md?plain=1#L243,The decision action of each intelligent agent is obtained through `self.mac.select_actions`
Dota 2,1,JAX / GPU-native simulator,no,Rollouts run the Dota 2 game on CPUs; the closed engine has no accelerator mode.,https://arxiv.org/pdf/1912.06680#page=6,Rollouts run the Dota 2 game on CPUs.
Dota 2,2,Classes with distinct abilities,yes,"Each hero has its own unique abilities, so heroes play differently. The OpenAI Five paper describes four spell abilities per hero, and OpenAI Five used 17 heroes.",https://arxiv.org/pdf/1912.06680#page=3,we support 17 of them
Dota 2,2,Classes with distinct abilities,yes,"Each hero has its own unique abilities, so heroes play differently. The OpenAI Five paper describes four spell abilities per hero, and OpenAI Five used 17 heroes.",https://arxiv.org/pdf/1912.06680#page=2,"Teams have five players, each controlling a hero unit with unique abilities."
Dota 2,2,Classes with distinct abilities,yes,"Each hero has its own unique abilities, so heroes play differently. The OpenAI Five paper describes four spell abilities per hero, and OpenAI Five used 17 heroes.",https://arxiv.org/pdf/1912.06680#page=43,Each hero has four spell abilities.
Dota 2,3,"Healing, auras, crowd control, ultimates",yes,"Heroes have auras (Crystal Maiden's Arcane Aura), crowd control (Frostbite, Reaper's Scythe), ally healing (Necrophos's Death Pulse) and ultimates such as Freezing Field.",https://www.dota2.com/datafeed/herodata?language=english&hero_id=5,Gives mana regeneration to all friendly units on the map. Allies within a %proximity_bonus_radius% radius of Crystal Maiden receive more mana regeneration.
Dota 2,3,"Healing, auras, crowd control, ultimates",yes,"Heroes have auras (Crystal Maiden's Arcane Aura), crowd control (Frostbite, Reaper's Scythe), ally healing (Necrophos's Death Pulse) and ultimates such as Freezing Field.",https://www.dota2.com/datafeed/herodata?language=english&hero_id=5,"Encases an enemy unit in ice, prohibiting movement and attack, while dealing damage over time."
Dota 2,3,"Healing, auras, crowd control, ultimates",yes,"Heroes have auras (Crystal Maiden's Arcane Aura), crowd control (Frostbite, Reaper's Scythe), ally healing (Necrophos's Death Pulse) and ultimates such as Freezing Field.",https://www.dota2.com/datafeed/herodata?language=english&hero_id=36,"Necrophos releases a wave of death around him, dealing damage to enemy units and healing allied units."
Dota 2,3,"Healing, auras, crowd control, ultimates",yes,"Heroes have auras (Crystal Maiden's Arcane Aura), crowd control (Frostbite, Reaper's Scythe), ally healing (Necrophos's Death Pulse) and ultimates such as Freezing Field.",https://www.dota2.com/datafeed/herodata?language=english&hero_id=36,"Stuns the target enemy hero, then deals damage based on how much life it is missing."
Dota 2,4,Line of sight and obstacle cover,yes,"In the standard game, trees and high ground block ground vision, and the bot API cannot query units hidden in the fog of war.",https://web.archive.org/web/20251222130827/https://dota2.fandom.com/wiki/Vision,Trees and higher elevation block a unit's vision if it has ground vision.
Dota 2,4,Line of sight and obstacle cover,yes,"In the standard game, trees and high ground block ground vision, and the bot API cannot query units hidden in the fog of war.",https://arxiv.org/pdf/1912.06680#page=49,Parts of the map that are out of sight are considered to be in the fog of war and cannot be queried through the scripting API
Dota 2,5,Body blocking,yes,"Units have a collision size that other units cannot pass through. Only units with phased, flying or unobstructed movement can pass through other units.",https://web.archive.org/web/20260101052513/https://dota2.fandom.com/wiki/Unit_Size,"Units with phased or flying movement may pass through other units conditionally, ignoring collision size."
Dota 2,5,Body blocking,yes,"Units have a collision size that other units cannot pass through. Only units with phased, flying or unobstructed movement can pass through other units.",https://web.archive.org/web/20260101052513/https://dota2.fandom.com/wiki/Unit_Size,"Free pathing (also known as unobstructed movement) allows affected units to path through buildings, cliffs and trees, on top of allowing them to path through other units."
Dota 2,5,Body blocking,yes,"Units have a collision size that other units cannot pass through. Only units with phased, flying or unobstructed movement can pass through other units.",https://web.archive.org/web/20260101052513/https://dota2.fandom.com/wiki/Unit_Size,"Collision Size is a unit's internal size that cannot be passed through by other units, while phased movement allows units to ignore collision size and pass through other units."
Dota 2,5,Body blocking,yes,"Units have a collision size that other units cannot pass through. Only units with phased, flying or unobstructed movement can pass through other units.",https://web.archive.org/web/20260101052513/https://dota2.fandom.com/wiki/Unit_Size,"Collision size causes units to block each other with their bodies, and block units during pathfinding."
Dota 2,6,Built-in train/validation/test maps,no,"There is one standard map and no train, validation or test split of maps, levels or seeds.",https://arxiv.org/pdf/1912.06680#page=2,Dota 2 is played on a square map with two teams defending bases in opposite corners.
Dota 2,7,Scenarios with verified solutions,no,"Agents are judged only on full games; no designed scenario with a known solution ships, and the 1v1 Solo Mid mode is just a smaller game.",https://arxiv.org/pdf/1912.06680#page=49,We use the TrueSkill [27] rating system to evaluate our agents.
Dota 2,8,Strong scripted opponents,partial,"Valve ships built-in bots at six difficulties (Passive, Easy, Medium, Hard, Unfair and New Player), but no source shows them beating learned baselines. OpenAI's own scripted agent, which beats beginners but not amateurs, was never released.",https://web.archive.org/web/20250101142902/https://developer.valvesoftware.com/wiki/Dota_Bot_Scripting,There are six bot difficulties:
Dota 2,8,Strong scripted opponents,partial,"Valve ships built-in bots at six difficulties (Passive, Easy, Medium, Hard, Unfair and New Player), but no source shows them beating learned baselines. OpenAI's own scripted agent, which beats beginners but not amateurs, was never released.",https://arxiv.org/pdf/1912.06680#page=49,"A hand-crafted scripted agent which we wrote, which can defeat beginners but not amateur players, has TrueSkill around 105."
Dota 2,9,Tournament ratings with confidence intervals,partial,"The OpenAI Five paper rates agents with TrueSkill, which tracks uncertainty, but no rating tool was released.",https://arxiv.org/pdf/1912.06680#page=49,"parameters σ = 25/3, β = σ/2, τ = 0.0, draw_probability=0.02. Reference agents’ µ are aligned so that an agent playing randomly has µ = 0."
Dota 2,10,Recurring official tournament,no,"OpenAI's Dota 2 events were one-off showcases: a 1v1 agent at The International 2017, then OpenAI Five matches from June 2018 to Arena in April 2019. No bot competition was running when checked.",https://arxiv.org/pdf/1912.06680#page=17,all the players who played against the 1v1 agent during the LAN event at The International 2017!
Dota 2,10,Recurring official tournament,no,"OpenAI's Dota 2 events were one-off showcases: a 1v1 agent at The International 2017, then OpenAI Five matches from June 2018 to Arena in April 2019. No bot competition was running when checked.",https://arxiv.org/pdf/1912.06680#page=50,"June 6, 2018 - Internal Event"
Dota 2,10,Recurring official tournament,no,"OpenAI's Dota 2 events were one-off showcases: a 1v1 agent at The International 2017, then OpenAI Five matches from June 2018 to Arena in April 2019. No bot competition was running when checked.",https://arxiv.org/pdf/1912.06680#page=8,"we ran OpenAI Five Arena, in which we opened OpenAI Five to the public for competitive online games from April 18-21, 2019"
Dota 2,10,Recurring official tournament,no,"OpenAI's Dota 2 events were one-off showcases: a 1v1 agent at The International 2017, then OpenAI Five matches from June 2018 to Arena in April 2019. No bot competition was running when checked.",http://web.archive.org/web/20191122033533/https://openai.com/blog/how-to-train-your-openai-five/,"Arena opens Thursday, April 18th at 6pm PST and will close 11:59pm PST on Sunday, April 21st."
Dota 2,11,Released agent population,no,"OpenAI released game replays and planning views, never OpenAI Five weights, and Valve releases no trained agents. Third-party checkpoints, such as dota2dqn's network trained to go from the fountain to the middle lane, do not count.",https://github.com/HamidMoghaddam/dota2dqn/blob/8c033dfe0c47ea5c2255046b6d418cedd99699f1/README.md?plain=1#L37,I trained the agent to start from the fountain and go to middle lane by my laptop and provided them in the [Pretrained Networks](Pretrained Networks/).
Dota 2,11,Released agent population,no,"OpenAI released game replays and planning views, never OpenAI Five weights, and Valve releases no trained agents. Third-party checkpoints, such as dota2dqn's network trained to go from the fountain to the middle lane, do not count.",https://arxiv.org/pdf/1912.06680#page=2,Full game replays and other supplemental can be downloaded from: https://openai.com/blog/ how-to-train-your-openai-five/
Dota 2,11,Released agent population,no,"OpenAI released game replays and planning views, never OpenAI Five weights, and Valve releases no trained agents. Third-party checkpoints, such as dota2dqn's network trained to go from the fountain to the middle lane, do not count.",http://web.archive.org/web/20191122033533/https://openai.com/blog/how-to-train-your-openai-five/,Replays + OpenAI Five planning view
Dota 2,12,Who-did-what-to-whom metrics,partial,"The game's combat log records attacker and target for damage, healing, modifier and death events (`CMsgDOTACombatLogEntry`). These are recorded events, not reported statistics.",https://github.com/SteamTracking/GameTracking-Dota2/blob/94b22eaaf412fcc10ac4b88974af13e40e99b556/Protobufs/dota_shared_enums.proto#L727,message CMsgDOTACombatLogEntry {
Dota 2,12,Who-did-what-to-whom metrics,partial,"The game's combat log records attacker and target for damage, healing, modifier and death events (`CMsgDOTACombatLogEntry`). These are recorded events, not reported statistics.",https://github.com/SteamTracking/GameTracking-Dota2/blob/94b22eaaf412fcc10ac4b88974af13e40e99b556/Protobufs/dota_shared_enums.proto#L578,DOTA_COMBATLOG_DAMAGE = 0;
Dota 2,12,Who-did-what-to-whom metrics,partial,"The game's combat log records attacker and target for damage, healing, modifier and death events (`CMsgDOTACombatLogEntry`). These are recorded events, not reported statistics.",https://github.com/SteamTracking/GameTracking-Dota2/blob/94b22eaaf412fcc10ac4b88974af13e40e99b556/Protobufs/dota_shared_enums.proto#L579,DOTA_COMBATLOG_HEAL = 1;
Dota 2,12,Who-did-what-to-whom metrics,partial,"The game's combat log records attacker and target for damage, healing, modifier and death events (`CMsgDOTACombatLogEntry`). These are recorded events, not reported statistics.",https://github.com/SteamTracking/GameTracking-Dota2/blob/94b22eaaf412fcc10ac4b88974af13e40e99b556/Protobufs/dota_shared_enums.proto#L580,DOTA_COMBATLOG_MODIFIER_ADD = 2;
Dota 2,12,Who-did-what-to-whom metrics,partial,"The game's combat log records attacker and target for damage, healing, modifier and death events (`CMsgDOTACombatLogEntry`). These are recorded events, not reported statistics.",https://github.com/SteamTracking/GameTracking-Dota2/blob/94b22eaaf412fcc10ac4b88974af13e40e99b556/Protobufs/dota_shared_enums.proto#L582,DOTA_COMBATLOG_DEATH = 4;
Dota 2,12,Who-did-what-to-whom metrics,partial,"The game's combat log records attacker and target for damage, healing, modifier and death events (`CMsgDOTACombatLogEntry`). These are recorded events, not reported statistics.",https://github.com/SteamTracking/GameTracking-Dota2/blob/94b22eaaf412fcc10ac4b88974af13e40e99b556/Protobufs/dota_shared_enums.proto#L729,optional uint32 target_name = 2;
Dota 2,12,Who-did-what-to-whom metrics,partial,"The game's combat log records attacker and target for damage, healing, modifier and death events (`CMsgDOTACombatLogEntry`). These are recorded events, not reported statistics.",https://github.com/SteamTracking/GameTracking-Dota2/blob/94b22eaaf412fcc10ac4b88974af13e40e99b556/Protobufs/dota_shared_enums.proto#L731,optional uint32 attacker_name = 4;
Dota 2,13,Built-in baseline learners,no,OpenAI never released its training code and Valve ships no learner; only third-party scripts such as dotaclient exist.,https://github.com/TimZaman/dotaclient/blob/8615b90b7d5b61005f51ba8e73cab206db1d1731/README.md#L5,DotaClient is a reinforcement learning system to train RL agents to play Dota 2 through self-play.
Dota 2,13,Built-in baseline learners,no,OpenAI never released its training code and Valve ships no learner; only third-party scripts such as dotaclient exist.,https://arxiv.org/pdf/1912.06680#page=51,we implemented a helper process in Go that we load into Dota 2 through an attached debugger
Dota 2,14,Built-in curriculum tools,partial,The built-in bots have difficulty levels that the user orders by hand; OpenAI's curriculum tools were not released.,https://web.archive.org/web/20250101142902/https://developer.valvesoftware.com/wiki/Dota_Bot_Scripting,There are six bot difficulties:
Dota 2,14,Built-in curriculum tools,partial,The built-in bots have difficulty levels that the user orders by hand; OpenAI's curriculum tools were not released.,https://web.archive.org/web/20260105121450/https://dota2.fandom.com/wiki/Bots,"Bots come in 5 different difficulties (Passive, Easy, Normal, Hard, Unfair)"
Dota 2,15,Built-in reward shaping tools,no,"Valve ships no RL reward or trainer, and OpenAI Five's fixed shaped reward appears only in the paper; changing the reward needs user code.",https://arxiv.org/pdf/1912.06680#page=43,Our shaped reward is
Dota 2,16,Built-in competitive self-play tools,partial,"Lua bot scripts (`bot_generic.lua`) can hand both teams to learned agents, but the user writes the self-play loop; OpenAI's self-play system is unreleased.",https://web.archive.org/web/20250101142902/https://developer.valvesoftware.com/wiki/Dota_Bot_Scripting,"If you'd like to completely take over control of a hero, you can implement a Think() function in a file called bot_generic.lua, which is called every frame in lieu of the normal bot thinking code."
Dota 2,16,Built-in competitive self-play tools,partial,"Lua bot scripts (`bot_generic.lua`) can hand both teams to learned agents, but the user writes the self-play loop; OpenAI's self-play system is unreleased.",https://arxiv.org/pdf/1912.06680#page=5,"They play the latest policy against itself for 80% of games, and play against older policies for 20% of games"
Dota 2,17,Built-in cross-play tools,partial,Matches between independently trained agents need user code that bridges each agent into the Lua bot API; no cross-play tool was released.,https://arxiv.org/pdf/1912.06680#page=49,We evaluate the reference agents’ TrueSkill by playing many games between the the various reference agents
Dota 2,17,Built-in cross-play tools,partial,Matches between independently trained agents need user code that bridges each agent into the Lua bot API; no cross-play tool was released.,https://web.archive.org/web/20250101142902/https://developer.valvesoftware.com/wiki/Dota_Bot_Scripting,Bot scripting in Dota is done via lua scripting.
Dota 2,18,Built-in zero-shot coordination tools,no,"No evaluation tool runs mixed teams of systems, and no trained OpenAI Five agents were released as partners.",http://web.archive.org/web/20191122033533/https://openai.com/blog/how-to-train-your-openai-five/,"Note that OpenAI Five exhibits zero-shot transfer learning—it was trained to have all heroes controlled by copies of itself, but generalizes to controlling a subset of heroes, playing with or against humans."
Dota 2,19,Built-in LLM interface,no,"The only official agent interface is the Lua bot API, with no text observations or action parsing; third-party wrappers such as bota do not count.",https://web.archive.org/web/20250101142902/https://developer.valvesoftware.com/wiki/Dota_Bot_Scripting,"Bot scripting in Dota is done via lua scripting. This is done at the server level, so there's no need to do things like examine screen pixels or simulate mouse clicks; instead scripts can query the game state and issue orders directly to units."
Dota 2,20,Human play client,yes,"The official Dota 2 client lets humans play, including with or against bots in practice, lobby and co-op bot matches.",https://web.archive.org/web/20260105121450/https://dota2.fandom.com/wiki/Bots,"Bots are computer controlled heroes in Dota 2. They can be found in practice matches, lobbies and co-op bot matches."
Dota 2,21,Replay viewer,yes,"The client downloads match replays and plays them back in spectator mode, at higher or lower speed or as highlights. OpenAI also released full game replays.",https://web.archive.org/web/20260731223738/https://dota2.fandom.com/wiki/Replay,Replays can be downloaded and watched in Spectator mode.
Dota 2,21,Replay viewer,yes,"The client downloads match replays and plays them back in spectator mode, at higher or lower speed or as highlights. OpenAI also released full game replays.",https://web.archive.org/web/20260731223738/https://dota2.fandom.com/wiki/Replay,"Unlike spectator mode, however, replays can be watched at increased or decreased speeds, or just the highlights."
Dota 2,21,Replay viewer,yes,"The client downloads match replays and plays them back in spectator mode, at higher or lower speed or as highlights. OpenAI also released full game replays.",https://arxiv.org/pdf/1912.06680#page=2,Full game replays and other supplemental can be downloaded from
Dota 2,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"Humans and per-hero Lua bot scripts (for example `bot_lina.lua`) can share a match, but learned agents and LLMs need user code.",https://web.archive.org/web/20250101142902/https://developer.valvesoftware.com/wiki/Dota_Bot_Scripting,"If you'd like to just take over a specific hero's bot, for example Lina, you can implement a Think() function in a file called bot_lina.lua."
Overcooked,1,JAX / GPU-native simulator,no,The simulator is a CPU Python engine built on NumPy; its dependency list has no JAX or other accelerator library.,https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/pyproject.toml#L19,"""numpy<2"","
Overcooked,2,Classes with distinct abilities,no,"Every chef has the same six actions (four moves, no-op and interact) and there are no stats, so there are no agent types.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/mdp/actions.py#L49,ALL_ACTIONS = INDEX_TO_ACTION = Direction.INDEX_TO_DIRECTION + [
Overcooked,2,Classes with distinct abilities,no,"Every chef has the same six actions (four moves, no-op and interact) and there are no stats, so there are no agent types.",https://arxiv.org/pdf/1910.05789#page=4,"The six possible actions are: up, down, left, right, noop, and ""interact"""
Overcooked,3,"Healing, auras, crowd control, ultimates",no,"Chefs can only move, wait and interact with kitchen tiles; no agent can heal, give an aura, apply crowd control or use an ultimate.",https://arxiv.org/pdf/1910.05789#page=4,"The six possible actions are: up, down, left, right, noop, and ""interact"""
Overcooked,3,"Healing, auras, crowd control, ultimates",no,"Chefs can only move, wait and interact with kitchen tiles; no agent can heal, give an aura, apply crowd control or use an ultimate.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/README.md#L14,Overcooked-AI is a benchmark environment for fully cooperative human-AI task performance
Overcooked,4,Line of sight and obstacle cover,partial,"Counters and walls block movement, since chefs can only walk on empty tiles, but they never block sight: each agent sees the full game state.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/mdp/overcooked_mdp.py#L1725,if new_pos not in self.get_valid_player_positions():
Overcooked,4,Line of sight and obstacle cover,partial,"Counters and walls block movement, since chefs can only walk on empty tiles, but they never block sight: each agent sees the full game state.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/mdp/overcooked_mdp.py#L1734,"return self.terrain_pos_dict["" ""]"
Overcooked,4,Line of sight and obstacle cover,partial,"Counters and walls block movement, since chefs can only walk on empty tiles, but they never block sight: each agent sees the full game state.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/mdp/overcooked_env.py#L882,"""overcooked_state"": next_state,"
Overcooked,5,Body blocking,yes,"If two chefs would move into the same tile or swap tiles, both stay where they were, so one chef cannot pass through another and can block a corridor.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/mdp/overcooked_mdp.py#L1706,"""""""If agents collide, they stay at their old locations"""""""
Overcooked,5,Body blocking,yes,"If two chefs would move into the same tile or swap tiles, both stay where they were, so one chef cannot pass through another and can block a corridor.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/mdp/overcooked_mdp.py#L1681,if p1_new == p2_old and p1_old == p2_new:
Overcooked,5,Body blocking,yes,"If two chefs would move into the same tile or swap tiles, both stay where they were, so one chef cannot pass through another and can block a corridor.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/mdp/overcooked_mdp.py#L1675,if self.is_joint_position_collision(new_positions):
Overcooked,6,Built-in train/validation/test maps,no,"The layouts are one flat set and the paper trains and tests on the same five layouts; the only split is in human gameplay data, which is about partners, not maps.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/README.md#L9,5 of the available layouts. New layouts are easy to hardcode or generate programmatically.
Overcooked,6,Built-in train/validation/test maps,no,"The layouts are one flat set and the paper trains and tests on the same five layouts; the only split is in human gameplay data, which is about partners, not maps.",https://arxiv.org/pdf/1910.05789#page=5,We partition the joint trajectories into two subsets
Overcooked,7,Scenarios with verified solutions,no,"The planner tests on the `scenario3` layout only play games and check no pass or fail goal. The demo tutorial advances a player only after a goal is met, such as delivering a soup worth an exact score, but a web tutorial that teaches human players is not a scenario.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/testing/planners_test.py#L856,"mdp_params = {""layout_name"": ""scenario3""}"
Overcooked,7,Scenarios with verified solutions,no,"The planner tests on the `scenario3` layout only play games and check no pass or fail goal. The demo tutorial advances a player only after a goal is met, such as delivering a soup worth an exact score, but a web tutorial that teaches human players is not a scenario.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_demo/server/static/js/tutorial.js#L14,<p><b>You will advance only when you have delivered the appropriate soup</b></p>
Overcooked,7,Scenarios with verified solutions,no,"The planner tests on the `scenario3` layout only play games and check no pass or fail goal. The demo tutorial advances a player only after a goal is met, such as delivering a soup worth an exact score, but a web tutorial that teaches human players is not a scenario.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_demo/server/game.py#L787,if human_reward == self.phase_two_score:
Overcooked,7,Scenarios with verified solutions,no,"The planner tests on the `scenario3` layout only play games and check no pass or fail goal. The demo tutorial advances a player only after a goal is met, such as delivering a soup worth an exact score, but a web tutorial that teaches human players is not a scenario.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/testing/planners_test.py#L845,# Asymmetric advantage scenario
Overcooked,7,Scenarios with verified solutions,no,"The planner tests on the `scenario3` layout only play games and check no pass or fail goal. The demo tutorial advances a player only after a goal is met, such as delivering a soup worth an exact score, but a web tutorial that teaches human players is not a scenario.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/testing/planners_test.py#L822,"def repetative_runs(self, evaluator, num_games=10):"
Overcooked,7,Scenarios with verified solutions,no,"The planner tests on the `scenario3` layout only play games and check no pass or fail goal. The demo tutorial advances a player only after a goal is met, such as delivering a soup worth an exact score, but a web tutorial that teaches human players is not a scenario.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_demo/server/game.py#L721,- phase_two_score (float): The exact sparse reward the user must obtain to advance past phase 2
Overcooked,8,Strong scripted opponents,no,"The game is fully cooperative, so there are no opponents; the scripted `GreedyHumanModel` is a partner.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/README.md#L14,Overcooked-AI is a benchmark environment for fully cooperative human-AI task performance
Overcooked,8,Strong scripted opponents,no,"The game is fully cooperative, so there are no opponents; the scripted `GreedyHumanModel` is a partner.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/agents/agent.py#L298,class GreedyHumanModel(Agent):
Overcooked,9,Tournament ratings with confidence intervals,no,No tool computes ratings; `evaluate_agent_pair` in `benchmarking.py` reports rewards for one pair of agents.,https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/agents/benchmarking.py#L230,def evaluate_agent_pair(
Overcooked,10,Recurring official tournament,no,"No official competition or leaderboard exists, past or present; the Overcooked Generalisation Challenge (2024) is third-party work.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/README.md#L24,Research Papers using Overcooked-AI
Overcooked,11,Released agent population,yes,"The official repo includes ten trained PPO checkpoints in the demo's `agents` folder (self-play and BC-partner versions for five layouts), and the `RllibCrampedRoomSP` checkpoint downloads without error.",https://github.com/HumanCompatibleAI/overcooked_ai/tree/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_demo/server/static/assets/agents,RllibCrampedRoomSP
Overcooked,11,Released agent population,yes,"The official repo includes ten trained PPO checkpoints in the demo's `agents` folder (self-play and BC-partner versions for five layouts), and the `RllibCrampedRoomSP` checkpoint downloads without error.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_demo/README.md#L57,"To reproduce the results locally, you can run [this script](https://github.com/HumanCompatibleAI/overcooked_ai/blob/master/src/human_aware_rl/ppo/run_experiments.sh)."
Overcooked,11,Released agent population,yes,"The official repo includes ten trained PPO checkpoints in the demo's `agents` folder (self-play and BC-partner versions for five layouts), and the `RllibCrampedRoomSP` checkpoint downloads without error.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_demo/README.md#L57,The existing agents that are available to play with in the overcooked_demo module are taken from [this group](https://drive.google.com/drive/folders/1CI3rLZg5wpjpoTDBi1M1qn8xvjqhk5Md?usp=share_link) of reproduced agents.
Overcooked,11,Released agent population,yes,"The official repo includes ten trained PPO checkpoints in the demo's `agents` folder (self-play and BC-partner versions for five layouts), and the `RllibCrampedRoomSP` checkpoint downloads without error.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_demo/server/static/assets/agents/README.md#L1,# Example Directory for Pre-trained Rllib Agent
Overcooked,12,Who-did-what-to-whom metrics,no,"Game stats record per-agent event times (pickups, drops, potting, deliveries) and per-agent rewards, but no event names a recipient.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/mdp/overcooked_mdp.py#L1027,EVENT_TYPES = [
Overcooked,12,Who-did-what-to-whom metrics,no,"Game stats record per-agent event times (pickups, drops, potting, deliveries) and per-agent rewards, but no event names a recipient.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/mdp/overcooked_env.py#L399,self.game_stats[event_type][idx].append(
Overcooked,13,Built-in baseline learners,yes,"The official repo still ships PPO and behavior-cloning training code in `human_aware_rl` with `run_experiments.sh`, but the README marks it deprecated. In issue #162 the repo's creator says package updates have broken this BC and RL training.",https://github.com/HumanCompatibleAI/overcooked_ai/issues/162,I'm the original creator of the repo.
Overcooked,13,Built-in baseline learners,yes,"The official repo still ships PPO and behavior-cloning training code in `human_aware_rl` with `run_experiments.sh`, but the README marks it deprecated. In issue #162 the repo's creator says package updates have broken this BC and RL training.",https://github.com/HumanCompatibleAI/overcooked_ai/issues/162,the original packages we were using for BC and RL training have had major updates
Overcooked,13,Built-in baseline learners,yes,"The official repo still ships PPO and behavior-cloning training code in `human_aware_rl` with `run_experiments.sh`, but the README marks it deprecated. In issue #162 the repo's creator says package updates have broken this BC and RL training.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/README.md#L20,DRL and BC implementations are now deprecated. We used to include code for training BC and PPO agents in the `human_aware_rl` directory.
Overcooked,13,Built-in baseline learners,yes,"The official repo still ships PPO and behavior-cloning training code in `human_aware_rl` with `run_experiments.sh`, but the README marks it deprecated. In issue #162 the repo's creator says package updates have broken this BC and RL training.",https://github.com/HumanCompatibleAI/overcooked_ai/issues/162,This has broken the BC and RL training.
Overcooked,13,Built-in baseline learners,yes,"The official repo still ships PPO and behavior-cloning training code in `human_aware_rl` with `run_experiments.sh`, but the README marks it deprecated. In issue #162 the repo's creator says package updates have broken this BC and RL training.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/README.md#L114,- `run_experiments.sh` Script for training agents on 5 classical layouts
Overcooked,14,Built-in curriculum tools,yes,"A curriculum API ships in the core package: `OvercookedEnv.reset(outside_info=...)` passes outside information, such as training progress, to a schedule function that sets layout-generation settings. A test shows a progress-driven schedule, though the PPO client's own schedule ignores this information.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/human_aware_rl/ppo/ppo_rllib_from_params_client.py#L80,"In this preliminary version, the outside information is ignored"
Overcooked,14,Built-in curriculum tools,yes,"A curriculum API ships in the core package: `OvercookedEnv.reset(outside_info=...)` passes outside information, such as training progress, to a schedule function that sets layout-generation settings. A test shows a progress-driven schedule, though the PPO client's own schedule ignores this information.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/mdp/overcooked_env.py#L294,outside_info (dict): the outside information that will be fed into the scheduling_fn (if used)
Overcooked,14,Built-in curriculum tools,yes,"A curriculum API ships in the core package: `OvercookedEnv.reset(outside_info=...)` passes outside information, such as training progress, to a schedule function that sets layout-generation settings. A test shows a progress-driven schedule, though the PPO client's own schedule ignores this information.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/mdp/layout_generator.py#L87,mdp_params = self.params_schedule_fn(outside_information)
Overcooked,14,Built-in curriculum tools,yes,"A curriculum API ships in the core package: `OvercookedEnv.reset(outside_info=...)` passes outside information, such as training progress, to a schedule function that sets layout-generation settings. A test shows a progress-driven schedule, though the PPO client's own schedule ignores this information.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/testing/mdp_gen_schedule_test.py#L82,prop_empty = 0.9 - 0.4 * progress
Overcooked,14,Built-in curriculum tools,yes,"A curriculum API ships in the core package: `OvercookedEnv.reset(outside_info=...)` passes outside information, such as training progress, to a schedule function that sets layout-generation settings. A test shows a progress-driven schedule, though the PPO client's own schedule ignores this information.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/mdp/layout_generator.py#L68,params_schedule_fn (callable): the function to produce a set of mdp_params for a specific layout
Overcooked,15,Built-in reward shaping tools,partial,"Fixed subgoal shaping rewards with settable values (`rew_shaping_params`) ship, but nothing accepts a researcher's own reward function.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/mdp/overcooked_mdp.py#L1109,rew_shaping_params: reward given for completion of specific subgoals
Overcooked,16,Built-in competitive self-play tools,no,"The game is fully cooperative with a shared reward, so its self-play only trains partners together, never opponents.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/README.md#L14,Overcooked-AI is a benchmark environment for fully cooperative human-AI task performance
Overcooked,16,Built-in competitive self-play tools,no,"The game is fully cooperative with a shared reward, so its self-play only trains partners together, never opponents.",https://arxiv.org/pdf/1910.05789#page=4,giving all players a reward of 20
Overcooked,17,Built-in cross-play tools,yes,"`AgentEvaluator` in the core `overcooked_ai_py` package plays any two agents together over many games. `evaluate_agent_pair` runs one seat order, and `get_agent_pair_trajs` runs both.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/agents/benchmarking.py#L294,"Evaluate agent pair on both indices, and return trajectories by index"
Overcooked,17,Built-in cross-play tools,yes,"`AgentEvaluator` in the core `overcooked_ai_py` package plays any two agents together over many games. `evaluate_agent_pair` runs one seat order, and `get_agent_pair_trajs` runs both.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/agents/benchmarking.py#L230,def evaluate_agent_pair(
Overcooked,18,Built-in zero-shot coordination tools,yes,"`AgentEvaluator` pairs any two agents in one team, and official trained PPO agents are released for download as partners.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/human_aware_rl/ppo/evaluate.py#L91,This function evaluates the performance between a PPO agent and a human proxy model (trained with the human testing data)
Overcooked,18,Built-in zero-shot coordination tools,yes,"`AgentEvaluator` pairs any two agents in one team, and official trained PPO agents are released for download as partners.",https://arxiv.org/pdf/1910.05789#page=5,as the ground truth human proxy to evaluate against at test time
Overcooked,18,Built-in zero-shot coordination tools,yes,"`AgentEvaluator` pairs any two agents in one team, and official trained PPO agents are released for download as partners.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/human_aware_rl/static/human_data/README.md#L24,"* Data is futher divided into 'all', 'train', and 'test' sets"
Overcooked,18,Built-in zero-shot coordination tools,yes,"`AgentEvaluator` pairs any two agents in one team, and official trained PPO agents are released for download as partners.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/README.md#L20,DRL and BC implementations are now deprecated.
Overcooked,19,Built-in LLM interface,partial,"The core package renders the game state as a text grid, but actions map only one way to symbols (`ACTION_TO_CHAR`), and nothing turns an agent's text reply into an action. Third-party LLM work, such as ProAgent, LLM-Coordination and Collab-Overcooked, is not part of the official release.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/mdp/actions.py#L58,ACTION_TO_CHAR = {
Overcooked,19,Built-in LLM interface,partial,"The core package renders the game state as a text grid, but actions map only one way to symbols (`ACTION_TO_CHAR`), and nothing turns an agent's text reply into an action. Third-party LLM work, such as ProAgent, LLM-Coordination and Collab-Overcooked, is not part of the official release.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/mdp/overcooked_mdp.py#L2315,"""""""String representation of the current state"""""""
Overcooked,20,Human play client,yes,The official web demo lets a human play Overcooked with trained AI agents.,https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_demo/README.md#L6,A web application where humans can play Overcooked with trained AI agents.
Overcooked,21,Replay viewer,yes,`StateVisualizer` renders saved game states and can show them with a slider to step through an episode.,https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_ai_py/visualization/state_visualizer.py#L178,ipython_display(bool): if True render slider with rendered states
Overcooked,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"The web demo can fill a slot with a human keyboard player or a trained agent, but LLM and hybrid controllers do not ship.",https://github.com/HumanCompatibleAI/overcooked_ai/blob/739950a079cdaed5a44fcc662efc40244c205d06/src/overcooked_demo/server/static/templates/index.html#L33-L35,"<option value=""human"">Human Keyboard Input</option>"
OvercookedV2,1,JAX / GPU-native simulator,yes,"The simulator is pure JAX inside JaxMARL, using `jax.lax` loops, `jit` and `vmap`, so it runs batched on GPU.",https://arxiv.org/pdf/2503.17821#page=7,OvercookedV2 is implemented as part of the JaxMARL framework
OvercookedV2,2,Classes with distinct abilities,no,Every chef has the same six actions and the same stats; the action space is the same for all agents.,https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/overcooked_v2/overcooked.py#L1399,"""""""Action space of the environment. Agent_id not used since action_space is uniform for all agents"""""""
OvercookedV2,3,"Healing, auras, crowd control, ultimates",no,"The only actions are move, stay and interact, so there is no healing, aura, crowd control or ultimate.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/overcooked_v2/common.py#L209,class OvercookedActionsEnum(IntEnum):
OvercookedV2,4,Line of sight and obstacle cover,partial,"Walls and counters block movement, but the view window ignores walls, so obstacles never hide anything.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/overcooked_v2/overcooked.py#L1033,"grid[new_pos.y, new_pos.x, 0] == StaticObject.EMPTY, new_pos, pos"
OvercookedV2,5,Body blocking,yes,"A chef moving into an occupied cell is sent back and swaps are blocked, so one chef's body stops another.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/overcooked_v2/overcooked.py#L1062,collision_mask = collision_grid > 1
OvercookedV2,6,Built-in train/validation/test maps,no,"The layouts carry no train, validation or test labels; the paper keeps unseen partners, not unseen layouts, for testing.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/overcooked_v2/layouts.py#L346,overcooked_v2_layouts = {
OvercookedV2,7,Scenarios with verified solutions,no,"The challenge layouts are full cooking games with random agent positions, not fixed scenarios with a success condition.",https://github.com/overcookedv2/experiments/blob/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/overcooked_v2_experiments/ppo/config/env/test_time_simple.yaml#L6,"""random_agent_positions"": True"
OvercookedV2,7,Scenarios with verified solutions,no,"The challenge layouts are full cooking games with random agent positions, not fixed scenarios with a success condition.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/overcooked_v2/README.md?plain=1#L35,- Test-time coordination challenge layouts
OvercookedV2,8,Strong scripted opponents,no,The game is fully cooperative and no scripted agent ships.,https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/README.md?plain=1#L51,Partially observable and stochastic extention of Overcooked. Fully-cooperative.
OvercookedV2,9,Tournament ratings with confidence intervals,no,No code computes ratings; evaluation reports mean returns and cross-play matrices.,https://github.com/overcookedv2/experiments/blob/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/overcooked_v2_experiments/ppo/utils/visualize_ppo.py#L178,"print(f""\tMean reward:\t{reward_mean}"")"
OvercookedV2,9,Tournament ratings with confidence intervals,no,No code computes ratings; evaluation reports mean returns and cross-play matrices.,https://github.com/overcookedv2/experiments/blob/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/overcooked_v2_experiments/ppo/utils/visualize_ppo.py#L194,visualize_cross_play_matrix(summery_file)
OvercookedV2,10,Recurring official tournament,no,"There is no official OvercookedV2 competition or leaderboard, past or present.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/README.md?plain=1#L51,Partially observable and stochastic extention of Overcooked. Fully-cooperative.
OvercookedV2,11,Released agent population,no,"The official companion repo ships training code only, with no checkpoint files or releases.",https://arxiv.org/pdf/2503.17821#page=15,Experiment code is available at https://github.com/overcookedv2/experiments
OvercookedV2,12,Who-did-what-to-whom metrics,no,The only per-step info is each agent's shaped reward; no statistic names a source and a recipient.,https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/overcooked_v2/overcooked.py#L224,"{""shaped_reward"": shaped_rewards},"
OvercookedV2,13,Built-in baseline learners,yes,"JaxMARL ships an IPPO-RNN training script for OvercookedV2, and the official companion repo adds self-play, other-play and FCP training.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/baselines/IPPO/config/ippo_rnn_overcooked_v2.yaml#L1,"""ENV_NAME"": ""overcooked_v2"""
OvercookedV2,14,Built-in curriculum tools,partial,"Graded layout variants and difficulty settings (view radius, random reset) exist, but the researcher must order them by hand; there is no curriculum tool.",https://arxiv.org/pdf/2503.17821#page=8,Test-Time Protocol Formation Simple/Wide layouts
OvercookedV2,15,Built-in reward shaping tools,partial,"Fixed shaped-reward constants, a negative-rewards flag and an annealing horizon ship, but no researcher reward function is accepted.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/overcooked_v2/settings.py#L7,SHAPED_REWARDS = {
OvercookedV2,16,Built-in competitive self-play tools,no,"The game is cooperative only; the companion repo's FCP population training builds partners, not opponents.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/README.md?plain=1#L51,Partially observable and stochastic extention of Overcooked. Fully-cooperative.
OvercookedV2,17,Built-in cross-play tools,yes,The official companion repo pairs every independently trained run with every other and plots the cross-play matrix.,https://github.com/overcookedv2/experiments/blob/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/overcooked_v2_experiments/ppo/utils/visualize_ppo.py#L87,"run_combination_key = ""cross-"" + ""_"".join(run_ids)"
OvercookedV2,18,Built-in zero-shot coordination tools,partial,"The companion repo's `PolicyPairing` evaluation runs any pairing of policies, but no downloadable pool of trained partners exists.",https://github.com/overcookedv2/experiments/blob/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/overcooked_v2_experiments/eval/policy.py#L34,class PolicyPairing:
OvercookedV2,19,Built-in LLM interface,no,Observations are only grid tensors and feature vectors; there is no text observation or LLM interface.,https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/overcooked_v2/overcooked.py#L50,"class ObservationType(str, Enum):"
OvercookedV2,20,Human play client,partial,"The companion repo's `helper/interactive.py` is written to let a human steer one chef beside trained policies, but it does not run as shipped: it imports `.store` and `.rollout`, which its `helper` folder lacks, and its launcher reads an undefined `args.layout`. JaxMARL's own interactive tool sends the same key to every chef.",https://github.com/overcookedv2/experiments/blob/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/overcooked_v2_experiments/helper/interactive.py#L9,from .store import load_all_checkpoints
OvercookedV2,20,Human play client,partial,"The companion repo's `helper/interactive.py` is written to let a human steer one chef beside trained policies, but it does not run as shipped: it imports `.store` and `.rollout`, which its `helper` folder lacks, and its launcher reads an undefined `args.layout`. JaxMARL's own interactive tool sends the same key to every chef.",https://github.com/overcookedv2/experiments/blob/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/overcooked_v2_experiments/helper/interactive.py#L10,from .rollout import init_rollout
OvercookedV2,20,Human play client,partial,"The companion repo's `helper/interactive.py` is written to let a human steer one chef beside trained policies, but it does not run as shipped: it imports `.store` and `.rollout`, which its `helper` folder lacks, and its launcher reads an undefined `args.layout`. JaxMARL's own interactive tool sends the same key to every chef.",https://github.com/overcookedv2/experiments/tree/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/overcooked_v2_experiments/helper,plots.py
OvercookedV2,20,Human play client,partial,"The companion repo's `helper/interactive.py` is written to let a human steer one chef beside trained policies, but it does not run as shipped: it imports `.store` and `.rollout`, which its `helper` folder lacks, and its launcher reads an undefined `args.layout`. JaxMARL's own interactive tool sends the same key to every chef.",https://github.com/FLAIROx/JaxMARL/blob/976aeb152cb184a5095021968bba94da96eb6394/jaxmarl/environments/overcooked_v2/interactive.py#L72,"actions = {f""agent_{i}"": jnp.array(action) for i in range(self.env.num_agents)}"
OvercookedV2,20,Human play client,partial,"The companion repo's `helper/interactive.py` is written to let a human steer one chef beside trained policies, but it does not run as shipped: it imports `.store` and `.rollout`, which its `helper` folder lacks, and its launcher reads an undefined `args.layout`. JaxMARL's own interactive tool sends the same key to every chef.",https://github.com/overcookedv2/experiments/blob/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/overcooked_v2_experiments/helper/interactive.py#L158,if len(args.layout) == 0:
OvercookedV2,20,Human play client,partial,"The companion repo's `helper/interactive.py` is written to let a human steer one chef beside trained policies, but it does not run as shipped: it imports `.store` and `.rollout`, which its `helper` folder lacks, and its launcher reads an undefined `args.layout`. JaxMARL's own interactive tool sends the same key to every chef.",https://github.com/overcookedv2/experiments/blob/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/overcooked_v2_experiments/helper/interactive.py#L112,"actions[f""agent_{self.human_policy_idx}""] = jnp.array(action)"
OvercookedV2,20,Human play client,partial,"The companion repo's `helper/interactive.py` is written to let a human steer one chef beside trained policies, but it does not run as shipped: it imports `.store` and `.rollout`, which its `helper` folder lacks, and its launcher reads an undefined `args.layout`. JaxMARL's own interactive tool sends the same key to every chef.",https://github.com/overcookedv2/experiments/blob/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/overcooked_v2_experiments/helper/interactive.py#L153,"help=""Policy idxs to use. Use -1 for human"","
OvercookedV2,21,Replay viewer,partial,"It can render frames and export whole episodes as GIFs, but there is no replay player.",https://arxiv.org/pdf/2503.17821#page=19,We offer a user-friendly interface to render entire episodes into GIFs
OvercookedV2,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"Learned and human-proxy (behavior-cloned) policies can fill either slot through the companion repo's `PolicyPairing`, but its one-human-slot tool does not run as shipped, and no scripted or LLM controllers ship.",https://github.com/overcookedv2/experiments/blob/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/experiments_original_hp.py#L112,"hp = {l: BCPolicy.from_pretrained(l, ""all"", 1) for l in layouts}"
OvercookedV2,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"Learned and human-proxy (behavior-cloned) policies can fill either slot through the companion repo's `PolicyPairing`, but its one-human-slot tool does not run as shipped, and no scripted or LLM controllers ship.",https://github.com/overcookedv2/experiments/blob/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/experiments_original_hp.py#L246,"pairing = PolicyPairing(policy, hp_policy)"
OvercookedV2,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"Learned and human-proxy (behavior-cloned) policies can fill either slot through the companion repo's `PolicyPairing`, but its one-human-slot tool does not run as shipped, and no scripted or LLM controllers ship.",https://github.com/overcookedv2/experiments/blob/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/experiments_original_hp.py#L248,"pairing = PolicyPairing(hp_policy, policy)"
OvercookedV2,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"Learned and human-proxy (behavior-cloned) policies can fill either slot through the companion repo's `PolicyPairing`, but its one-human-slot tool does not run as shipped, and no scripted or LLM controllers ship.",https://github.com/overcookedv2/experiments/blob/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/overcooked_v2_experiments/helper/interactive.py#L10,from .rollout import init_rollout
OvercookedV2,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"Learned and human-proxy (behavior-cloned) policies can fill either slot through the companion repo's `PolicyPairing`, but its one-human-slot tool does not run as shipped, and no scripted or LLM controllers ship.",https://github.com/overcookedv2/experiments/tree/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/overcooked_v2_experiments/helper,plots.py
OvercookedV2,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"Learned and human-proxy (behavior-cloned) policies can fill either slot through the companion repo's `PolicyPairing`, but its one-human-slot tool does not run as shipped, and no scripted or LLM controllers ship.",https://github.com/overcookedv2/experiments/blob/5ce1707cf31c1c115e6f6ba96db7bc9cc80a850e/experiments/experiments_original_hp.py#L234,"def eval_mixed(ppo_policies, hp_policy, layout, ppo_first, ppo_method):"
MP 2.0,1,JAX / GPU-native simulator,no,The environment runs on a CPU engine; the paper's actor handles environment interaction on a CPU.,https://arxiv.org/pdf/2211.13746#page=8,The actor handles interactions with the environment on a CPU.
MP 2.0,2,Classes with distinct abilities,partial,"Roles with different abilities exist only in some substrates, such as Hidden Agenda impostors with a freezing beam and Predator-Prey prey that cross tall grass; most substrates use one default role.",https://arxiv.org/pdf/2211.13746#page=5,Now a player’s observation and action space may vary according to their role.
MP 2.0,2,Classes with distinct abilities,partial,"Roles with different abilities exist only in some substrates, such as Hidden Agenda impostors with a freezing beam and Predator-Prey prey that cross tall grass; most substrates use one default role.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/substrates/hidden_agenda.py#L33-L34,Impostors have a freezing beam that they can use to freeze crewmates.
MP 2.0,2,Classes with distinct abilities,partial,"Roles with different abilities exist only in some substrates, such as Hidden Agenda impostors with a freezing beam and Predator-Prey prey that cross tall grass; most substrates use one default role.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/substrates/predator_prey.py#L47,Prey but not predators can cross tall grass (green grassy locations).
MP 2.0,3,"Healing, auras, crowd control, ultimates",partial,"Agents can apply crowd control (freeze beams, zaps, grappling and shoving), which is one kind; no agent heals, gives an aura or uses an ultimate.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/substrates/hidden_agenda.py#L34-L35,Frozen crewmates are unable to move or take any action for the rest of the episode.
MP 2.0,3,"Healing, auras, crowd control, ultimates",partial,"Agents can apply crowd control (freeze beams, zaps, grappling and shoving), which is one kind; no agent heals, gives an aura or uses an ultimate.",https://arxiv.org/pdf/2211.13746#page=14,Getting zapped once freezes the zapped player for 25 steps
MP 2.0,3,"Healing, auras, crowd control, ultimates",partial,"Agents can apply crowd control (freeze beams, zaps, grappling and shoving), which is one kind; no agent heals, gives an aura or uses an ultimate.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/lua/modules/avatar_grappling.lua#L136,if hitName == 'shove' and self._heldBy then
MP 2.0,4,Line of sight and obstacle cover,partial,"Walls block movement and zap beams, but each agent sees a plain rectangular window of sprites: 11 by 11 in most substrates, and smaller, such as 5 by 5, in a few. The window has no occlusion, so obstacles do not block sight.",https://arxiv.org/pdf/2211.13746#page=13,"A few substrates use smaller observation windows, noted in their respective sections."
MP 2.0,4,Line of sight and obstacle cover,partial,"Walls block movement and zap beams, but each agent sees a plain rectangular window of sprites: 11 by 11 in most substrates, and smaller, such as 5 by 5, in a few. The window has no occlusion, so obstacles do not block sight.",https://arxiv.org/pdf/2211.13746#page=55,The observation window is 5 × 5.
MP 2.0,4,Line of sight and obstacle cover,partial,"Walls block movement and zap beams, but each agent sees a plain rectangular window of sprites: 11 by 11 in most substrates, and smaller, such as 5 by 5, in a few. The window has no occlusion, so obstacles do not block sight.",https://arxiv.org/pdf/2211.13746#page=40,Once a wall has been destroyed then players may freely walk over it.
MP 2.0,4,Line of sight and obstacle cover,partial,"Walls block movement and zap beams, but each agent sees a plain rectangular window of sprites: 11 by 11 in most substrates, and smaller, such as 5 by 5, in a few. The window has no occlusion, so obstacles do not block sight.",https://arxiv.org/pdf/2211.13746#page=13,The agents have a partial observability window of 11×11 sprites
MP 2.0,4,Line of sight and obstacle cover,partial,"Walls block movement and zap beams, but each agent sees a plain rectangular window of sprites: 11 by 11 in most substrates, and smaller, such as 5 by 5, in a few. The window has no occlusion, so obstacles do not block sight.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/lua/modules/component_library.lua#L663-L665,"BeamBlockers are quite commonly used, especially for walls."
MP 2.0,5,Body blocking,yes,"Only one piece can occupy each grid cell on a layer, and live avatars share one layer, so one agent cannot pass through another.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/docs/concepts.md#L36-L37,"Only one piece can occupy each specific `(x, y, layer)` position at a time."
MP 2.0,5,Body blocking,yes,"Only one piece can occupy each grid cell on a layer, and live avatars share one layer, so one agent cannot pass through another.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/docs/concepts.md#L234-L235,"`onBlocked(blockingGameObject)`: called when this object attempts and fails to enter an occupied (x, y, layer) absolute location."
MP 2.0,5,Body blocking,yes,"Only one piece can occupy each grid cell on a layer, and live avatars share one layer, so one agent cannot pass through another.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/substrates/commons_harvest__open.py#L433,"""layer"": ""upperPhysical"","
MP 2.0,6,Built-in train/validation/test maps,no,"Every test scenario reuses a training substrate and its map; only the co-players are held out, not maps or levels.",https://arxiv.org/pdf/2211.13746#page=4,Researchers and the agents they train are allowed unlimited access to the substrate. This means that at test time the agents will usually already be familiar with their physical environment.
MP 2.0,6,Built-in train/validation/test maps,no,"Every test scenario reuses a training substrate and its map; only the co-players are held out, not maps or levels.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/scenarios/__init__.py#L30,substrate: the substrate the scenario is based on.
MP 2.0,7,Scenarios with verified solutions,no,"Melting Pot 2.0 scenarios test generalization to held-out co-players in a substrate game and are scored by the focal players' per-capita return. They are not designed starting situations with a pass or fail goal, although some substrates, such as Hidden Agenda, have their own win conditions.",https://arxiv.org/pdf/2211.13746v6#page=5,focal per-capita return assesses the ability of the
MP 2.0,7,Scenarios with verified solutions,no,"Melting Pot 2.0 scenarios test generalization to held-out co-players in a substrate game and are scored by the focal players' per-capita return. They are not designed starting situations with a pass or fail goal, although some substrates, such as Hidden Agenda, have their own win conditions.",https://arxiv.org/pdf/2211.13746v6#page=5,A test scenario is a Markov game parameterized by
MP 2.0,7,Scenarios with verified solutions,no,"Melting Pot 2.0 scenarios test generalization to held-out co-players in a substrate game and are scored by the focal players' per-capita return. They are not designed starting situations with a pass or fail goal, although some substrates, such as Hidden Agenda, have their own win conditions.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/scenarios/__init__.py#L2532,"description='focal team versus shaped bot team',"
MP 2.0,7,Scenarios with verified solutions,no,"Melting Pot 2.0 scenarios test generalization to held-out co-players in a substrate game and are scored by the focal players' per-capita return. They are not designed starting situations with a pass or fail goal, although some substrates, such as Hidden Agenda, have their own win conditions.",https://arxiv.org/pdf/2211.13746#page=9,"They are intended to provide rough upper and lower bounds for the raw scores. Though, as we will discuss below, they do not always operate entirely as intended"
MP 2.0,8,Strong scripted opponents,partial,"Built-in bots ship (scripted puppet bots and saved-model bots), but no source shows a bot beating a learned baseline.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/bots/__init__.py#L486,"def puppet(*,"
MP 2.0,8,Strong scripted opponents,partial,"Built-in bots ship (scripted puppet bots and saved-model bots), but no source shows a bot beating a learned baseline.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/scenarios/__init__.py#L2532,"description='focal team versus shaped bot team',"
MP 2.0,8,Strong scripted opponents,partial,"Built-in bots ship (scripted puppet bots and saved-model bots), but no source shows a bot beating a learned baseline.",https://arxiv.org/pdf/2211.13746#page=12,"On several groups of substrates the MAPLAs we ran failed to generalize at all, getting scores very close to random"
MP 2.0,9,Tournament ratings with confidence intervals,no,"No rating system ships or is reported: the contest report gives confidence intervals on normalized scores, not skill ratings such as Elo or TrueSkill.",https://proceedings.neurips.cc/paper_files/paper/2024/file/1d3ea22480873b389a3365d711eb1e91-Paper-Datasets_and_Benchmarks_Track.pdf#page=6,Figure 2(b) checks for overlap in the performance of these teams by considering the confidence interval at 95% confidence level
MP 2.0,10,Recurring official tournament,no,"Nothing runs on a schedule now; the only official contest was the Melting Pot Contest at NeurIPS 2023, and the follow-up moved to the separate Concordia library.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/README.md#L25,[Melting Pot Contest at NeurIPS 2023](https://www.aicrowd.com/challenges/meltingpot-challenge-2023)
MP 2.0,10,Recurring official tournament,no,"Nothing runs on a schedule now; the only official contest was the Melting Pot Contest at NeurIPS 2023, and the follow-up moved to the separate Concordia library.",https://proceedings.neurips.cc/paper_files/paper/2024/file/1d3ea22480873b389a3365d711eb1e91-Paper-Datasets_and_Benchmarks_Track.pdf#page=10,"The new contest will involve LLM-based agents, and will be based on Concordia"
MP 2.0,11,Released agent population,yes,"The official asset bundle (version 2.3.0) contains trained bot checkpoints and could be downloaded when checked; these are the background population, not the paper's baselines.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/setup.py#L28,ASSETS_URL = f'https://storage.googleapis.com/dm-meltingpot/meltingpot-assets-{ASSETS_VERSION}.tar.gz'
MP 2.0,11,Released agent population,yes,"The official asset bundle (version 2.3.0) contains trained bot checkpoints and could be downloaded when checked; these are the background population, not the paper's baselines.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/bots/__init__.py#L465-L473,substrate: the substrate on which the bot was trained.
MP 2.0,12,Who-did-what-to-whom metrics,partial,"Zap events record source and target. Only one substrate, Allelopathic Harvest, also has a who-zapped-who matrix, and it sits behind a debug flag that is off by default. There is no wider set of such statistics.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/substrates/allelopathic_harvest.py#L47,_ENABLE_DEBUG_OBSERVATIONS = False
MP 2.0,12,Who-did-what-to-whom metrics,partial,"Zap events record source and target. Only one substrate, Allelopathic Harvest, also has a who-zapped-who matrix, and it sits behind a debug flag that is off by default. There is no wider set of such statistics.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/substrates/allelopathic_harvest.py#L670,if _ENABLE_DEBUG_OBSERVATIONS:
MP 2.0,12,Who-did-what-to-whom metrics,partial,"Zap events record source and target. Only one substrate, Allelopathic Harvest, also has a who-zapped-who matrix, and it sits behind a debug flag that is off by default. There is no wider set of such statistics.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/lua/modules/avatar_library.lua#L661-L663,"events:add('zap', 'dict',
               'source', zapperAvatar:getIndex(),  -- int
               'target', zappedAvatar:getIndex())  -- int"
MP 2.0,12,Who-did-what-to-whom metrics,partial,"Zap events record source and target. Only one substrate, Allelopathic Harvest, also has a who-zapped-who matrix, and it sits behind a debug flag that is off by default. There is no wider set of such statistics.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/substrates/allelopathic_harvest.py#L760,"""name"": ""WHO_ZAPPED_WHO"","
MP 2.0,13,Built-in baseline learners,yes,"The official Melting Pot Contest 2023 repository ships an RLlib PPO training script (`run_ray_train.py`) for the contest's four substrates, built on its own fork of Melting Pot 2.2.0. The main `meltingpot` repository deleted its own RLlib examples in August 2026.",https://proceedings.neurips.cc/paper_files/paper/2024/file/1d3ea22480873b389a3365d711eb1e91-Paper-Datasets_and_Benchmarks_Track.pdf#page=9,A baseline9 of independent learning PPO agents implemented in RLlib was provided for participants to start building their approaches.
MP 2.0,13,Built-in baseline learners,yes,"The official Melting Pot Contest 2023 repository ships an RLlib PPO training script (`run_ray_train.py`) for the contest's four substrates, built on its own fork of Melting Pot 2.2.0. The main `meltingpot` repository deleted its own RLlib examples in August 2026.",https://proceedings.neurips.cc/paper_files/paper/2024/file/1d3ea22480873b389a3365d711eb1e91-Paper-Datasets_and_Benchmarks_Track.pdf#page=9,https://github.com/rstrivedi/Melting-Pot-Contest-2023
MP 2.0,13,Built-in baseline learners,yes,"The official Melting Pot Contest 2023 repository ships an RLlib PPO training script (`run_ray_train.py`) for the contest's four substrates, built on its own fork of Melting Pot 2.2.0. The main `meltingpot` repository deleted its own RLlib examples in August 2026.",https://github.com/rstrivedi/Melting-Pot-Contest-2023/blob/b3d4d30ca8cb258be3ff51dd7ce97cb9ee19651a/baselines/train/run_ray_train.py#L56,"choices = ['pd_arena','al_harvest','clean_up','territory_rooms'],"
MP 2.0,13,Built-in baseline learners,yes,"The official Melting Pot Contest 2023 repository ships an RLlib PPO training script (`run_ray_train.py`) for the contest's four substrates, built on its own fork of Melting Pot 2.2.0. The main `meltingpot` repository deleted its own RLlib examples in August 2026.",https://github.com/rstrivedi/Melting-Pot-Contest-2023/blob/b3d4d30ca8cb258be3ff51dd7ce97cb9ee19651a/README.md#L133,A forked version of meltingpot used to train and test the baselines
MP 2.0,13,Built-in baseline learners,yes,"The official Melting Pot Contest 2023 repository ships an RLlib PPO training script (`run_ray_train.py`) for the contest's four substrates, built on its own fork of Melting Pot 2.2.0. The main `meltingpot` repository deleted its own RLlib examples in August 2026.",https://github.com/rstrivedi/Melting-Pot-Contest-2023/blob/b3d4d30ca8cb258be3ff51dd7ce97cb9ee19651a/setup.py#L24,VERSION = '2.2.0'
MP 2.0,13,Built-in baseline learners,yes,"The official Melting Pot Contest 2023 repository ships an RLlib PPO training script (`run_ray_train.py`) for the contest's four substrates, built on its own fork of Melting Pot 2.2.0. The main `meltingpot` repository deleted its own RLlib examples in August 2026.",https://github.com/rstrivedi/Melting-Pot-Contest-2023/blob/b3d4d30ca8cb258be3ff51dd7ce97cb9ee19651a/README.md#L2,Official Repository for Melting Pot Contest Experiments
MP 2.0,13,Built-in baseline learners,yes,"The official Melting Pot Contest 2023 repository ships an RLlib PPO training script (`run_ray_train.py`) for the contest's four substrates, built on its own fork of Melting Pot 2.2.0. The main `meltingpot` repository deleted its own RLlib examples in August 2026.",https://github.com/google-deepmind/meltingpot/commit/07742238fc9f6b452a3a13bec2d47f9bfa69ba28,Delete stale code: examples/rllib and examples/gym
MP 2.0,13,Built-in baseline learners,yes,"The official Melting Pot Contest 2023 repository ships an RLlib PPO training script (`run_ray_train.py`) for the contest's four substrates, built on its own fork of Melting Pot 2.2.0. The main `meltingpot` repository deleted its own RLlib examples in August 2026.",https://github.com/rstrivedi/Melting-Pot-Contest-2023/blob/b3d4d30ca8cb258be3ff51dd7ce97cb9ee19651a/README.md#L2-L4,"Official Repository for Melting Pot Contest Experiments

>**NOTE:** This repository provides a basic startup code for training RLLIB agents on Melting Pot."
MP 2.0,14,Built-in curriculum tools,partial,"No curriculum tool exists: neither `substrate.build` nor `build_from_config` takes a schedule, stage or progress signal, and the contest's PPO code trains on one fixed substrate per run. Researchers can change some reward settings by hand before building a substrate, such as `cooking_pot_pseudoreward` in Collaborative Cooking, `apple_reward` in Predator and Prey and `turn_off_default_reward` in Prisoner's Dilemma in the Matrix.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/substrate.py#L57,"def build(name: str, *, roles: Sequence[str]) -> substrate.Substrate:"
MP 2.0,14,Built-in curriculum tools,partial,"No curriculum tool exists: neither `substrate.build` nor `build_from_config` takes a schedule, stage or progress signal, and the contest's PPO code trains on one fixed substrate per run. Researchers can change some reward settings by hand before building a substrate, such as `cooking_pot_pseudoreward` in Collaborative Cooking, `apple_reward` in Predator and Prey and `turn_off_default_reward` in Prisoner's Dilemma in the Matrix.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/substrate.py#L73-L77,def build_from_config(
MP 2.0,14,Built-in curriculum tools,partial,"No curriculum tool exists: neither `substrate.build` nor `build_from_config` takes a schedule, stage or progress signal, and the contest's PPO code trains on one fixed substrate per run. Researchers can change some reward settings by hand before building a substrate, such as `cooking_pot_pseudoreward` in Collaborative Cooking, `apple_reward` in Predator and Prey and `turn_off_default_reward` in Prisoner's Dilemma in the Matrix.",https://github.com/rstrivedi/Melting-Pot-Contest-2023/blob/b3d4d30ca8cb258be3ff51dd7ce97cb9ee19651a/baselines/train/configs.py#L40,"substrate_name = ""territory__rooms"""
MP 2.0,14,Built-in curriculum tools,partial,"No curriculum tool exists: neither `substrate.build` nor `build_from_config` takes a schedule, stage or progress signal, and the contest's PPO code trains on one fixed substrate per run. Researchers can change some reward settings by hand before building a substrate, such as `cooking_pot_pseudoreward` in Collaborative Cooking, `apple_reward` in Predator and Prey and `turn_off_default_reward` in Prisoner's Dilemma in the Matrix.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/substrate.py#L81,"config: Configuration resulting from `get_config`, optionally customized."
MP 2.0,14,Built-in curriculum tools,partial,"No curriculum tool exists: neither `substrate.build` nor `build_from_config` takes a schedule, stage or progress signal, and the contest's PPO code trains on one fixed substrate per run. Researchers can change some reward settings by hand before building a substrate, such as `cooking_pot_pseudoreward` in Collaborative Cooking, `apple_reward` in Predator and Prey and `turn_off_default_reward` in Prisoner's Dilemma in the Matrix.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/substrates/collaborative_cooking.py#L907,config.cooking_pot_pseudoreward = 0.0
MP 2.0,14,Built-in curriculum tools,partial,"No curriculum tool exists: neither `substrate.build` nor `build_from_config` takes a schedule, stage or progress signal, and the contest's PPO code trains on one fixed substrate per run. Researchers can change some reward settings by hand before building a substrate, such as `cooking_pot_pseudoreward` in Collaborative Cooking, `apple_reward` in Predator and Prey and `turn_off_default_reward` in Prisoner's Dilemma in the Matrix.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/substrates/predator_prey.py#L1657,config.apple_reward = 1.0
MP 2.0,14,Built-in curriculum tools,partial,"No curriculum tool exists: neither `substrate.build` nor `build_from_config` takes a schedule, stage or progress signal, and the contest's PPO code trains on one fixed substrate per run. Researchers can change some reward settings by hand before building a substrate, such as `cooking_pot_pseudoreward` in Collaborative Cooking, `apple_reward` in Predator and Prey and `turn_off_default_reward` in Prisoner's Dilemma in the Matrix.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/substrates/prisoners_dilemma_in_the_matrix__repeated.py#L539,config.turn_off_default_reward = False
MP 2.0,14,Built-in curriculum tools,partial,"No curriculum tool exists: neither `substrate.build` nor `build_from_config` takes a schedule, stage or progress signal, and the contest's PPO code trains on one fixed substrate per run. Researchers can change some reward settings by hand before building a substrate, such as `cooking_pot_pseudoreward` in Collaborative Cooking, `apple_reward` in Predator and Prey and `turn_off_default_reward` in Prisoner's Dilemma in the Matrix.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/substrate.py#L57-L65,roles: One role string per player.
MP 2.0,15,Built-in reward shaping tools,partial,"Some substrates ship fixed, named pseudoreward settings that are off by default, but no shipped trainer accepts a researcher's own reward function.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/substrates/collaborative_cooking.py#L907,config.cooking_pot_pseudoreward = 0.0
MP 2.0,16,Built-in competitive self-play tools,yes,"The official contest training code gives every player its own policy and trains them all together, so it updates the co-players each policy competes with. It accepts only the contest's four mixed-motive substrates, such as Territory Rooms. The main `meltingpot` repository deleted its own RLlib examples in August 2026.",https://github.com/rstrivedi/Melting-Pot-Contest-2023/blob/b3d4d30ca8cb258be3ff51dd7ce97cb9ee19651a/baselines/train/run_ray_train.py#L56,"choices = ['pd_arena','al_harvest','clean_up','territory_rooms'],"
MP 2.0,16,Built-in competitive self-play tools,yes,"The official contest training code gives every player its own policy and trains them all together, so it updates the co-players each policy competes with. It accepts only the contest's four mixed-motive substrates, such as Territory Rooms. The main `meltingpot` repository deleted its own RLlib examples in August 2026.",https://proceedings.neurips.cc/paper_files/paper/2024/file/1d3ea22480873b389a3365d711eb1e91-Paper-Datasets_and_Benchmarks_Track.pdf#page=1,challenged researchers to push the boundaries of multi-agent reinforcement learning (MARL) for mixed-motive games
MP 2.0,16,Built-in competitive self-play tools,yes,"The official contest training code gives every player its own policy and trains them all together, so it updates the co-players each policy competes with. It accepts only the contest's four mixed-motive substrates, such as Territory Rooms. The main `meltingpot` repository deleted its own RLlib examples in August 2026.",https://github.com/rstrivedi/Melting-Pot-Contest-2023/blob/b3d4d30ca8cb258be3ff51dd7ce97cb9ee19651a/baselines/train/configs.py#L128,# Setup multi-agent policies. The below code will initialize independent
MP 2.0,16,Built-in competitive self-play tools,yes,"The official contest training code gives every player its own policy and trains them all together, so it updates the co-players each policy competes with. It accepts only the contest's four mixed-motive substrates, such as Territory Rooms. The main `meltingpot` repository deleted its own RLlib examples in August 2026.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/substrate.py#L62-L65,The length of this sequence determines the number of players.
MP 2.0,16,Built-in competitive self-play tools,yes,"The official contest training code gives every player its own policy and trains them all together, so it updates the co-players each policy competes with. It accepts only the contest's four mixed-motive substrates, such as Territory Rooms. The main `meltingpot` repository deleted its own RLlib examples in August 2026.",https://github.com/google-deepmind/meltingpot/commit/07742238fc9f6b452a3a13bec2d47f9bfa69ba28,Delete stale code: examples/rllib and examples/gym
MP 2.0,17,Built-in cross-play tools,yes,"The official evaluation library runs any mix of saved models together, and every scenario plays the user's agents with or against independently trained bot populations.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/utils/evaluation/evaluation.py#L291-L301,saved_models: names and paths of the saved_models to evaluate.
MP 2.0,17,Built-in cross-play tools,yes,"The official evaluation library runs any mix of saved models together, and every scenario plays the user's agents with or against independently trained bot populations.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/scenarios/__init__.py#L2532,"description='focal team versus shaped bot team',"
MP 2.0,18,Built-in zero-shot coordination tools,yes,"Scenarios fill slots with held-out populations of released bots, and the built-in `evaluate_population_on_scenario` runs any mix of agents with them.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/README.md#L35-L40,interact effectively with unfamiliar individuals not seen during training
MP 2.0,18,Built-in zero-shot coordination tools,yes,"Scenarios fill slots with held-out populations of released bots, and the built-in `evaluate_population_on_scenario` runs any mix of agents with them.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/scenarios/__init__.py#L2548,"description='ad hoc teamwork with shaped bots',"
MP 2.0,18,Built-in zero-shot coordination tools,yes,"Scenarios fill slots with held-out populations of released bots, and the built-in `evaluate_population_on_scenario` runs any mix of agents with them.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/utils/evaluation/evaluation.py#L122,def evaluate_population_on_scenario(
MP 2.0,19,Built-in LLM interface,no,"There is no official LLM interface: observations are RGB images plus a few numeric values, such as `READY_TO_SHOOT`, and none are text. The contest report says the next contest, for LLM agents, will be based on Concordia. Only third-party text layers exist for Melting Pot, for example arXiv 2403.11381.",https://arxiv.org/pdf/2211.13746#page=13,"Thus in RGB pixels, the size of each observation is 88 × 88 × 3."
MP 2.0,19,Built-in LLM interface,no,"There is no official LLM interface: observations are RGB images plus a few numeric values, such as `READY_TO_SHOOT`, and none are text. The contest report says the next contest, for LLM agents, will be based on Concordia. Only third-party text layers exist for Melting Pot, for example arXiv 2403.11381.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/utils/substrates/specs.py#L37-L38,"shape=(), dtype=np.float64, name='READY_TO_SHOOT'),"
MP 2.0,19,Built-in LLM interface,no,"There is no official LLM interface: observations are RGB images plus a few numeric values, such as `READY_TO_SHOOT`, and none are text. The contest report says the next contest, for LLM agents, will be based on Concordia. Only third-party text layers exist for Melting Pot, for example arXiv 2403.11381.",https://arxiv.org/abs/2403.11381,an abstraction layer to adapt Melting Pot game scenarios for LLMs
MP 2.0,19,Built-in LLM interface,no,"There is no official LLM interface: observations are RGB images plus a few numeric values, such as `READY_TO_SHOOT`, and none are text. The contest report says the next contest, for LLM agents, will be based on Concordia. Only third-party text layers exist for Melting Pot, for example arXiv 2403.11381.",https://proceedings.neurips.cc/paper_files/paper/2024/file/1d3ea22480873b389a3365d711eb1e91-Paper-Datasets_and_Benchmarks_Track.pdf#page=10,"The new contest will involve LLM-based agents, and will be based on Concordia"
MP 2.0,20,Human play client,partial,"The human player scripts let a person control one avatar with the keyboard, but all other players get no-op actions.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/README.md#L137,"You can move around with the `W`, `A`, `S`, `D` keys"
MP 2.0,20,Human play client,partial,"The human player scripts let a person control one avatar with the keyboard, but all other players get no-op actions.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/README.md#L138-L139,"You can switch
between players with `TAB`."
MP 2.0,20,Human play client,partial,"The human player scripts let a person control one avatar with the keyboard, but all other players get no-op actions.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/human_players/level_playing_utils.py#L181,actions = {action_key: 0 for action_key in self._action_spec.keys()}
MP 2.0,21,Replay viewer,partial,"The evaluation library can save videos of episodes, but there is no replay viewer.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/utils/evaluation/evaluation.py#L64,video_root: path to directory to save videos in.
MP 2.0,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"Scenarios fill each slot with either a focal learned agent or a built-in bot; human, LLM and hybrid controllers are not supported out of the box.",https://github.com/google-deepmind/meltingpot/blob/2626eb94583bbfd8f965707f1234c3221157c9b9/meltingpot/configs/scenarios/__init__.py#L32-L35,is_focal: indicates whether the corresponding player slot is to be filled by a focal player or a bot. | bots_by_role: names of the bots to sample from
Hanabi,1,JAX / GPU-native simulator,no,"The game runs on a CPU engine, at around 0.1 milliseconds per turn on a CPU.",https://arxiv.org/pdf/1902.00506#page=8,fast (around 0.1ms per turn on a CPU)
Hanabi,2,Classes with distinct abilities,no,"Every seat has the same four moves (play, discard, reveal color, reveal rank) and the same rules.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/pyhanabi.py#L286-L292,class HanabiMoveType(enum.IntEnum):
Hanabi,2,Classes with distinct abilities,no,"Every seat has the same four moves (play, discard, reveal color, reveal rank) and the same rules.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/pyhanabi.py#L292,REVEAL_RANK = 4
Hanabi,3,"Healing, auras, crowd control, ultimates",no,"An agent can only play, discard or give a color or rank hint; none of these heals, gives an aura, applies crowd control or is an ultimate.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/rl_env.py#L241,"- { 'action_type': 'PLAY', 'card_index': int }"
Hanabi,3,"Healing, auras, crowd control, ultimates",no,"An agent can only play, discard or give a color or rank hint; none of these heals, gives an aura, applies crowd control or is an ultimate.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/pyhanabi.py#L286-L292,REVEAL_RANK = 4
Hanabi,4,Line of sight and obstacle cover,no,It is a card game with no map or obstacles; the only hidden information is each player's own hand.,https://arxiv.org/pdf/1902.00506#page=2,arises from each player being unable to see their own cards
Hanabi,4,Line of sight and obstacle cover,no,It is a card game with no map or obstacles; the only hidden information is each player's own hand.,https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/README.md#L3,The file rl\_env.py provides an RL environment using an API similar to OpenAI Gym.
Hanabi,5,Body blocking,no,"Agents have no bodies or positions, and no move changes where any agent is, so no agent can block another.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/pyhanabi.py#L286-L292,class HanabiMoveType(enum.IntEnum):
Hanabi,6,Built-in train/validation/test maps,no,"There are no maps or levels; the presets set game size and observation type, and the paper's held-out pool is about partners.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/rl_env.py#L538-L546,"""observation_type"": pyhanabi.AgentObservationType.MINIMAL.value"
Hanabi,6,Built-in train/validation/test maps,no,"There are no maps or levels; the presets set game size and observation type, and the paper's held-out pool is about partners.",https://arxiv.org/pdf/1902.00506#page=9,paired with teammates chosen from a held-out pool of agents
Hanabi,6,Built-in train/validation/test maps,no,"There are no maps or levels; the presets set game size and observation type, and the paper's held-out pool is about partners.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/rl_env.py#L548,"elif environment_name == ""Hanabi-Small"":"
Hanabi,6,Built-in train/validation/test maps,no,"There are no maps or levels; the presets set game size and observation type, and the paper's held-out pool is about partners.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/rl_env.py#L100,"- seed: int, Random seed."
Hanabi,7,Scenarios with verified solutions,no,"There are no designed scenarios; the small presets are whole games, and the repo has only three examples.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/README.md#L15-L16,python examples/rl_env_example.py   # Runs RL episodes
Hanabi,8,Strong scripted opponents,no,"The game is fully cooperative, so the shipped `SimpleAgent` is a partner, not an opponent, and the strong hand-coded bots from the paper do not ship.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/agents/simple_agent.py#L20,"""""""Agent that applies a simple heuristic."""""""
Hanabi,8,Strong scripted opponents,no,"The game is fully cooperative, so the shipped `SimpleAgent` is a partner, not an opponent, and the strong hand-coded bots from the paper do not ship.",https://arxiv.org/pdf/1902.00506#page=16,none of the hand-coded agents interface with the
Hanabi,9,Tournament ratings with confidence intervals,no,No tool computes ratings; the paper only recommends reporting the mean and standard deviation of scores over many games.,https://arxiv.org/pdf/1902.00506#page=10,We recommend that the mean and standard deviation of the performance be reported across at least 1000 trials
Hanabi,10,Recurring official tournament,no,The environment has never hosted an official competition or leaderboard; the CIG 2018 and CoG 2019 Hanabi competitions were run by others.,https://arxiv.org/pdf/1902.00506#page=19,"Recently, there was a Hanabi competition that took place at the 2018 IEEE Computational Intelligence in Games Conference in Maastricht"
Hanabi,10,Recurring official tournament,no,The environment has never hosted an official competition or leaderboard; the CIG 2018 and CoG 2019 Hanabi competitions were run by others.,https://arxiv.org/pdf/2004.13710#page=3,winner of the 2018 and 2019 CIG/CoG competitions
Hanabi,11,Released agent population,no,"No official checkpoints are released; Meta's SAD, Other-Play and OBL checkpoints are third-party and built for their own fork.",https://arxiv.org/pdf/1902.00506#page=10,In the future we expect to see canonical agent pools of pre-trained or hard-coded
Hanabi,11,Released agent population,no,"No official checkpoints are released; Meta's SAD, Other-Play and OBL checkpoints are third-party and built for their own fork.",https://github.com/facebookresearch/hanabi_SAD/blob/415804b531447bb4b8adb12100f994d588589cd8/models/download.sh#L16,wget https://dl.fbaipublicfiles.com/hanabi_op/op.zip
Hanabi,12,Who-did-what-to-whom metrics,partial,"`move_history()` records each move with the player who made it, and each hint records its receiver as a seat offset from the giver.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/hanabi_lib/hanabi_history_item.h#L34,// Index of player who made the move.
Hanabi,12,Who-did-what-to-whom metrics,partial,"`move_history()` records each move with the player who made it, and each hint records its receiver as a seat offset from the giver.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/hanabi_lib/hanabi_move.h#L28,// NOTE: RevealXYZ target_offset field is an offset from the acting player
Hanabi,12,Who-did-what-to-whom metrics,partial,"`move_history()` records each move with the player who made it, and each hint records its receiver as a seat offset from the giver.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/pyhanabi.py#L638-L639,"""""""Returns list of moves made, from oldest to most recent."""""""
Hanabi,13,Built-in baseline learners,yes,The main repo ships the paper's Rainbow learner with a full `train.py` training script and gin config.,https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/agents/rainbow/README.md#L27,The entry point to run a Rainbow agent on the Hanabi environment is `train.py`.
Hanabi,13,Built-in baseline learners,yes,The main repo ships the paper's Rainbow learner with a full `train.py` training script and gin config.,https://arxiv.org/pdf/1902.00506#page=11,"In our benchmark we use a multi-agent version of Rainbow, based on the Dopamine"
Hanabi,14,Built-in curriculum tools,partial,"Graded presets (Very-Small, Small, Full) and settings for colors, ranks and hand size change difficulty, but the user must order them; no curriculum tool exists.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/rl_env.py#L566,"elif environment_name == ""Hanabi-Very-Small"":"
Hanabi,14,Built-in curriculum tools,partial,"Graded presets (Very-Small, Small, Full) and settings for colors, ranks and hand size change difficulty, but the user must order them; no curriculum tool exists.",https://arxiv.org/pdf/1902.00506#page=8,"For debugging purposes, the code includes an environment for a small game with only"
Hanabi,15,Built-in reward shaping tools,no,"The reward is fixed as the change in score; the only switch, `LENIENT_SCORE`, is a constant hard-coded in an example trainer, not an exposed option.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/agents/rainbow/run_experiment.py#L41,LENIENT_SCORE = False
Hanabi,16,Built-in competitive self-play tools,no,The game is purely cooperative with no opposing team; the paper's self-play means one shared policy in every seat.,https://arxiv.org/pdf/1902.00506#page=1,purely cooperative gameplay
Hanabi,16,Built-in competitive self-play tools,no,The game is purely cooperative with no opposing team; the paper's self-play means one shared policy in every seat.,https://arxiv.org/pdf/1902.00506#page=11,In our code the agents controlling the different players share parameters.
Hanabi,17,Built-in cross-play tools,partial,"The paper recommends crosstables, but the repo has no tool for them, so pairing different agents needs user code.",https://arxiv.org/pdf/1902.00506#page=10,We further recommend crosstables of the hold-out teams’
Hanabi,17,Built-in cross-play tools,partial,"The paper recommends crosstables, but the repo has no tool for them, so pairing different agents needs user code.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/examples/rl_env_example.py#L42,agents = [self.agent_class(self.agent_config)
Hanabi,18,Built-in zero-shot coordination tools,no,"Pairing different agents needs user code, and no official trained agents are released as partners.",https://arxiv.org/pdf/1902.00506#page=9,We propose to evaluate ad-hoc team performance by measuring an agent’s ability to
Hanabi,18,Built-in zero-shot coordination tools,no,"Pairing different agents needs user code, and no official trained agents are released as partners.",https://arxiv.org/pdf/1902.00506#page=10,In the future we expect to see canonical agent pools of pre-trained or hard-coded
Hanabi,18,Built-in zero-shot coordination tools,no,"Pairing different agents needs user code, and no official trained agents are released as partners.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/agents/simple_agent.py#L20,"""""""Agent that applies a simple heuristic."""""""
Hanabi,19,Built-in LLM interface,partial,"Each player's observation renders as readable text, but actions must be dicts or integers and are never parsed from text.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/pyhanabi.py#L805-L806,c_string = lib.ObsToString(self._observation)
Hanabi,19,Built-in LLM interface,partial,"Each player's observation renders as readable text, but actions must be dicts or integers and are never parsed from text.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/hanabi_lib/hanabi_observation.cc#L97,"result += ""Life tokens: "" + std::to_string(LifeTokens()) + ""\n"";"
Hanabi,19,Built-in LLM interface,partial,"Each player's observation renders as readable text, but actions must be dicts or integers and are never parsed from text.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/hanabi_learning_environment/rl_env.py#L465,"assert isinstance(action, dict), ""Expected dict, got: {}"".format(action)"
Hanabi,20,Human play client,no,There is no official way for a human to play; the examples read no keyboard or text input.,https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/README.md#L12,Run the examples:
Hanabi,21,Replay viewer,no,"There is no viewer, graphics or game-replay code. The official game example prints the game state as text on each turn.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/README.md?plain=1#L3,A lower level game interface is provided in pyhanabi.py for non-RL methods like Monte Carlo tree search.
Hanabi,21,Replay viewer,no,"There is no viewer, graphics or game-replay code. The official game example prints the game state as text on each turn.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/examples/game_example.py#L26-L30,"""""""Print some basic information about the state."""""""
Hanabi,21,Replay viewer,no,"There is no viewer, graphics or game-replay code. The official game example prints the game state as text on each turn.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/examples/game_example.py#L81-L86,while not state.is_terminal():
Hanabi,22,"Built-in per-slot mixed teams (learned, scripted, LLM, hybrid, and human)",partial,"The example loop fills each seat from a list of agent objects, so mixing learned and scripted agents needs user code, and no human or LLM controller ships.",https://github.com/google-deepmind/hanabi-learning-environment/blob/54e79594f4b6fb40ebb3004289c6db0e34a8b5fb/examples/rl_env_example.py#L42,agents = [self.agent_class(self.agent_config)

